The Covering Radius of the Reed-Muller Code $RM(m-4,m)$ in $RM(m-3,m)$

We present methods for computing the distance from a Boolean polynomial on $m$ variables of degree $m-3$ (i.e., a member of the Reed-Muller code $RM(m-3,m)$) to the space of lower-degree polynomials ($RM(m-4,m)$). The methods give verifiable certificates for both the lower and upper bounds on this distance. By applying these methods to representative lists of polynomials, we show that the covering radius of $RM(4,8)$ in $RM(5,8)$ is 26 and the covering radius of $RM(5,9)$ in $RM(6,9)$ is between 28 and 32 inclusive, and we get improved lower bounds for higher~$m$. We also apply our methods to various polynomials in the literature, thereby improving the known bounds on the distance from 2-resilient polynomials to $RM(m-4,m)$.

==> anc/10var <==
bpr10<[u]> := BooleanPolynomialRing(10);
f := BPRDualPoly(
u[1]*u[3]*u[5] + u[1]*u[4]*u[10] + u[2]*u[3]*u[6] + u[2]*u[4]*u[8] +
    u[2]*u[5]*u[10] + u[3]*u[4]*u[7] + u[8]*u[9]*u[10]);
nrows := 4;
fmin := f + 
u[1]*u[2]*u[4]*u[5]*u[6]*u[7] + u[1]*u[3]*u[5]*u[6]*u[7]*u[9] +
    u[1]*u[4]*u[6]*u[7]*u[8]*u[9] + u[1]*u[5]*u[6]*u[7]*u[9]*u[10] +
    u[1]*u[5]*u[6]*u[7]*u[9] + u[2]*u[5]*u[6]*u[7]*u[8]*u[9];


==> anc/9var <==
bpr9<[v]> := BooleanPolynomialRing(9);
h59 := hom < bpr5 -> bpr9 | v[1..5] > ;
h69 := hom < bpr6 -> bpr9 | v[1..6] > ;
h79 := hom < bpr7 -> bpr9 | v[1..7] > ;
h89 := hom < bpr8 -> bpr9 | v[1..8] > ;
h95 := hom < bpr9 -> bpr5 | w[1..5] cat [Zero(bpr5)^^4] > ;
h96 := hom < bpr9 -> bpr6 | x[1..6] cat [Zero(bpr6)^^3] > ;
h97 := hom < bpr9 -> bpr7 | y[1..7] cat [Zero(bpr7)^^2] > ;
h98 := hom < bpr9 -> bpr8 | z[1..8] cat [Zero(bpr8)] > ;
lg9 := BPRLinearGroup(bpr9);
ag9 := BPRAffineGroup(bpr9);

load "9varpolys";

df9 := [BPRDualPoly(p) : p in f9];
df9min := [];
df9quadlist := [];
df9proof := [];
df9comment := [];

load "9varmins";
load "certsBL";
load "9varBrierLangevin";
load "9vartrans";

f8tof9 := [349,348,347,343,342,344,345,339,341,336,340,338,334,321,312,335,
   316,303,295,289,278,285,302,332,333,324,308,318,331,298,304,314];
f8tof9trans := [lg8|];
f8tof9trans[1] := Identity(lg8);
f8tof9trans[2] := Identity(lg8);
f8tof9trans[3] := LinearSwap(lg8,2,5)*LinearSwap(lg8,1,4);
f8tof9trans[4] := Identity(lg8);
f8tof9trans[5] := LinearSwap(lg8,4,6)*LinearSwap(lg8,1,3);
f8tof9trans[6] := LinearSwap(lg8,3,5)*LinearSwap(lg8,1,5);
f8tof9trans[7] := Identity(lg8);
f8tof9trans[8] := LinearSwap(lg8,4,7);
f8tof9trans[9] := LinearSwap(lg8,4,7);
f8tof9trans[10] := LinearSwap(lg8,1,7)*LinearSwap(lg8,3,4)*LinearSwap(lg8,4,6);
f8tof9trans[11] := LinearSwap(lg8,6,7)*LinearSwap(lg8,1,5)*LinearSwap(lg8,1,3);
f8tof9trans[12] :=  LinearPlusEqual(lg8,5,2)*LinearPlusEqual(lg8,1,6)*
   LinearPlusEqual(lg8,7,6)*LinearPlusEqual(lg8,7,1)*LinearSwap(lg8,2,6)*
   LinearSwap(lg8,1,7)*LinearSwap(lg8,1,5);
f8tof9trans[13] := LinearSwap(lg8,1,8)*LinearSwap(lg8,2,4)*LinearSwap(lg8,3,5)*
   LinearSwap(lg8,1,6);
f8tof9trans[14] := Identity(lg8);
f8tof9trans[15] := LinearSwap(lg8,7,8)*LinearSwap(lg8,3,4)*LinearSwap(lg8,2,5)*
   LinearSwap(lg8,2,4);
f8tof9trans[16] := LinearSwap(lg8,3,8)*LinearSwap(lg8,3,6)*LinearSwap(lg8,1,5)*
   LinearSwap(lg8,1,4)*LinearSwap(lg8,3,4);
f8tof9trans[17] := LinearPlusEqual(lg8,3,4)*LinearSwap(lg8,1,8)*
   LinearSwap(lg8,5,6)*LinearSwap(lg8,1,6)*LinearSwap(lg8,2,3)*
   LinearSwap(lg8,3,4);
f8tof9trans[18] := LinearPlusEqual(lg8,2,3)*LinearPlusEqual(lg8,1,6)*
   LinearPlusEqual(lg8,5,1)*LinearPlusEqual(lg8,5,4)*LinearPlusEqual(lg8,7,3)*
   LinearPlusEqual(lg8,8,1)*LinearPlusEqual(lg8,8,2)*LinearPlusEqual(lg8,8,6)*
   LinearSwap(lg8,1,5)*LinearSwap(lg8,2,3)*LinearSwap(lg8,3,5)*
   LinearSwap(lg8,6,8)*LinearSwap(lg8,2,4);
f8tof9trans[19] := LinearPlusEqual(lg8,2,6)*LinearPlusEqual(lg8,3,2)*
   LinearPlusEqual(lg8,7,3)*LinearPlusEqual(lg8,7,1)*LinearPlusEqual(lg8,8,3)*
   LinearPlusEqual(lg8,8,1)*LinearPlusEqual(lg8,2,7)*LinearPlusEqual(lg8,4,8)*
   LinearPlusEqual(lg8,4,3)*LinearPlusEqual(lg8,1,6)*LinearPlusEqual(lg8,3,6)*
   LinearPlusEqual(lg8,5,4)*LinearPlusEqual(lg8,3,2)*LinearPlusEqual(lg8,1,5)*
   LinearPlusEqual(lg8,4,1)*LinearSwap(lg8,1,7)*LinearSwap(lg8,4,6)*
   LinearSwap(lg8,7,8)*LinearSwap(lg8,4,8);
f8tof9trans[20] := LinearSwap(lg8,6,7)*LinearSwap(lg8,5,6)*LinearSwap(lg8,4,8)*
   LinearSwap(lg8,3,7)*LinearSwap(lg8,2,8)*LinearSwap(lg8,1,7)*
   LinearSwap(lg8,3,8)*LinearPlusEqual(lg8,1,7)*LinearPlusEqual(lg8,6,5)*
   LinearPlusEqual(lg8,4,5)*LinearPlusEqual(lg8,4,3)*LinearPlusEqual(lg8,2,8)*
   LinearPlusEqual(lg8,1,8);
f8tof9trans[21] := LinearSwap(lg8,7,8)*LinearSwap(lg8,6,7)*LinearSwap(lg8,5,7)*
   LinearSwap(lg8,4,6)*LinearSwap(lg8,3,4)*LinearSwap(lg8,2,3)*
   LinearSwap(lg8,1,5)*LinearPlusEqual(lg8,4,7)*LinearPlusEqual(lg8,2,4)*
   LinearPlusEqual(lg8,3,5)*LinearPlusEqual(lg8,4,8)*LinearPlusEqual(lg8,6,1)*
   LinearPlusEqual(lg8,7,6)*LinearPlusEqual(lg8,2,7)*LinearPlusEqual(lg8,8,1)*
   LinearPlusEqual(lg8,5,8)*LinearPlusEqual(lg8,7,5);
f8tof9trans[22] := LinearSwap(lg8,5,7)*LinearSwap(lg8,4,5)*LinearSwap(lg8,3,7)*
   LinearSwap(lg8,1,4)*LinearSwap(lg8,2,6)*LinearPlusEqual(lg8,1,5)*
   LinearPlusEqual(lg8,4,1)*LinearPlusEqual(lg8,6,5)*LinearPlusEqual(lg8,6,4)*
   LinearPlusEqual(lg8,3,7)*LinearPlusEqual(lg8,1,8)*LinearPlusEqual(lg8,3,2)*
   LinearPlusEqual(lg8,2,1)*LinearPlusEqual(lg8,6,2)*LinearPlusEqual(lg8,8,7);
f8tof9trans[23] := LinearSwap(lg8,4,5)*LinearSwap(lg8,3,4)*LinearSwap(lg8,3,8)*
   LinearSwap(lg8,2,7)*LinearPlusEqual(lg8,1,7)*LinearPlusEqual(lg8,5,1)*
   LinearPlusEqual(lg8,5,2)*LinearPlusEqual(lg8,8,1)*LinearPlusEqual(lg8,3,8)*
   LinearPlusEqual(lg8,3,7)*LinearPlusEqual(lg8,7,6)*LinearPlusEqual(lg8,5,7)*
   LinearPlusEqual(lg8,4,5)*LinearPlusEqual(lg8,4,6)*LinearPlusEqual(lg8,6,8);
f8tof9trans[24] := LinearSwap(lg8,4,5)*LinearSwap(lg8,2,4)*LinearSwap(lg8,1,5)*
   LinearSwap(lg8,3,4)*LinearSwap(lg8,6,8)*LinearPlusEqual(lg8,6,5)*
   LinearPlusEqual(lg8,6,1)*LinearPlusEqual(lg8,7,2)*LinearPlusEqual(lg8,7,6)*
   LinearPlusEqual(lg8,3,8)*LinearPlusEqual(lg8,4,8)*LinearPlusEqual(lg8,7,8)*
   LinearPlusEqual(lg8,6,3)*LinearPlusEqual(lg8,6,4)*LinearPlusEqual(lg8,1,2)*
   LinearPlusEqual(lg8,2,5);
f8tof9trans[25] := LinearSwap(lg8,6,8)*LinearSwap(lg8,3,6)*LinearSwap(lg8,4,5)*
   LinearSwap(lg8,2,5)*LinearSwap(lg8,1,6)*LinearPlusEqual(lg8,5,1)*
   LinearPlusEqual(lg8,3,6)*LinearPlusEqual(lg8,4,3)*LinearPlusEqual(lg8,4,1)*
   LinearPlusEqual(lg8,7,4)*LinearPlusEqual(lg8,7,6)*LinearPlusEqual(lg8,7,5)*
   LinearPlusEqual(lg8,2,1)*LinearPlusEqual(lg8,2,8)*LinearPlusEqual(lg8,7,2)*
   LinearPlusEqual(lg8,8,6)*LinearPlusEqual(lg8,3,2)*LinearPlusEqual(lg8,3,8)*
   LinearPlusEqual(lg8,5,3)*LinearPlusEqual(lg8,1,6);
f8tof9trans[26] := LinearSwap(lg8,3,4)*LinearSwap(lg8,2,3)*LinearSwap(lg8,5,7)*
   LinearSwap(lg8,1,5)*LinearPlusEqual(lg8,7,8);
f8tof9trans[27] := LinearPlusEqual(lg8,1,5)*LinearPlusEqual(lg8,4,1)*
   LinearPlusEqual(lg8,7,8)*LinearPlusEqual(lg8,7,4)*LinearPlusEqual(lg8,7,2)*
   LinearPlusEqual(lg8,7,1)*LinearPlusEqual(lg8,3,4)*LinearPlusEqual(lg8,8,5)*
   LinearPlusEqual(lg8,6,8)*LinearPlusEqual(lg8,6,3)*LinearPlusEqual(lg8,3,7)*
   LinearPlusEqual(lg8,4,2)*LinearPlusEqual(lg8,2,8)*LinearSwap(lg8,1,7)*
   LinearSwap(lg8,5,8)*LinearSwap(lg8,1,5)*LinearSwap(lg8,1,4)*
   LinearSwap(lg8,1,2)*LinearSwap(lg8,3,4);
f8tof9trans[28] := LinearSwap(lg8,7,8)*LinearSwap(lg8,5,7)*LinearSwap(lg8,1,7)*
   LinearSwap(lg8,3,6)*LinearSwap(lg8,4,6)*LinearSwap(lg8,6,7);
f8tof9trans[29] := LinearSwap(lg8,6,8)*LinearSwap(lg8,1,5)*LinearSwap(lg8,1,4)*
   LinearSwap(lg8,2,7)*LinearSwap(lg8,4,7)*LinearSwap(lg8,6,7);
f8tof9trans[30] := LinearSwap(lg8,3,8)*LinearSwap(lg8,2,7)*LinearSwap(lg8,1,5)*
   LinearSwap(lg8,4,6);
f8tof9trans[31] := LinearPlusEqual(lg8,2,4)*LinearPlusEqual(lg8,8,4)*
   LinearPlusEqual(lg8,6,8)*LinearPlusEqual(lg8,1,8)*LinearPlusEqual(lg8,7,1)*
   LinearPlusEqual(lg8,7,3)*LinearPlusEqual(lg8,5,3)*LinearPlusEqual(lg8,2,3)*
   LinearSwap(lg8,6,8)*LinearSwap(lg8,3,7)*LinearSwap(lg8,2,7)*
   LinearSwap(lg8,4,8)*LinearSwap(lg8,2,8)*LinearSwap(lg8,1,2)*
   LinearSwap(lg8,5,6);
f8tof9trans[32] := LinearSwap(lg8,4,8)*LinearSwap(lg8,4,6)*LinearSwap(lg8,2,6)*
   LinearSwap(lg8,3,4);
for i->j in f8tof9 do
   df9min[j] := v[9]*h89(df8min[i]);
end for;

/* Verify the above-listed proofs */
procedure Verify9VarProofs(df9quadlist,df9proof)
   maxlower := 24;
   maxupper := 26;
   mln := 0;
   mun := 0;
   nterms := 0;
   matchupper := [];
   for i->f in df9 do
      printf "="^24 cat " Dual of f_%-3o " cat "="^24 cat "\n",i;
      k := Position(f8tof9,i);
      if k gt 0 and IsDefined(f8tof9trans,k) then
         if TopPart(BPRApplyLinear(f8tof9trans[k],f8[k])) eq h98(f9[i]) then
            printf "Brier-Langevin's f_%o is equivalent to Hou's f_%o\n",i,k;
         else
            error "ERROR -- claimed equivalence to 8-variable polynomial" cat
                  " not verified";
         end if;
      end if;
      if IsDefined(df9proof,i) then
         proof := df9proof[i];
         upperbound := BPRWeight(df9min[i]);
         lowerbound := 20 + 2*#(proof[1][3]);
         if lowerbound eq upperbound then
            error if not VerifyProof(f,df9min[i],df9quadlist[i],proof),
                  "ERROR -- proof not verified";
         else
            error if not VerifyProof(f,df9min[i],[],[]),
                  "ERROR -- equivalence not verified";
            error if not VerifyProof(f,0,df9quadlist[i],proof),
                  "ERROR -- proof not verified";
         end if;
         if lowerbound ge maxlower then
            maxlower := lowerbound;
            mln := i;
         end if;
         if upperbound ge maxupper then
            if upperbound gt maxupper then
               matchupper := [i];
            else
               Append(~matchupper,i);
            end if;
         end if;
         if upperbound gt maxupper or (upperbound eq maxupper and
               Length(f) le nterms) then
            maxupper := upperbound;
            mun := i;
            nterms := Length(f);
         end if;
         if IsDefined(df9comment,i) then
            df9comment[i];
         end if;
      end if;
   end for;
   print "="^63;
   print "Lower bound on CR of RM(5,9) in RM(6,9):",maxlower,"  (",mln,")";
   print "Upper bound on CR of RM(5,9) in RM(6,9):",maxupper,"  (",mun,")";
   matchupper;
end procedure;

/* Verify that the Brier-Langevin polynomials are equivalent to
   our versions */
procedure VerifyBLPolys()
   for i in [1..#f9BL] do
      error if not TopPart(BPRApplyLinear(f9trans[i],f9BL[i])) eq f9[i],
            "Polynomial",i,"does not match";
   end for;
   print "All",#f9BL,"polynomials verified";
end procedure;

/* Find linear mappings to simplify the given polynomials */
procedure Initial9VarTransforms(fnamep,fnamet)
   SetOutputFile(fnamep:Overwrite:=true);
   "f9 := [];";
   UnsetOutputFile();
   SetOutputFile(fnamet:Overwrite:=true);
   "f9trans := [];";
   UnsetOutputFile();
   for i->f in f9 do
      f2,t := RepeatBestInLinEquivClass(f,50000,20);
      SetOutputFile(fnamep);
      printf "f9[%o] :=\n",i;
      f2,";";
      UnsetOutputFile();
      SetOutputFile(fnamet);
      printf "f9trans[%o] :=\n",i;
      print t:Magma;
      ";";
      UnsetOutputFile();
   end for;
end procedure;

/* Set up initial values for the min-weight equiv polynomials in a file */
procedure Initial9VarMins(fname)
   n := GetIndent();
   SetIndent(3);
   for i->f in df9 do
      if Position(f8tof9,i) gt 0 then
         continue;
      end if;
      if IsDefined(df9min,i) then
         continue;
      end if;
      fmin := BPRWeightClimb(f);
      IndentPush();
      SetOutputFile(fname);
      if fmin eq f then
         printf "df9min[%o] := df9[%o];\n",i,i;
      else
         printf "df9min[%o] := df9[%o] +\n",i,i;
         fmin-f,";";
      end if;
      UnsetOutputFile();
      IndentPop();
      vprint User1: i;
   end for;
   SetIndent(n);
end procedure;

/* Set up initial values for the proofs in a file */
procedure Initial9VarProofs(fname,nrows)
   n := GetIndent();
   SetIndent(3);
   for i->f in df9 do
      if Position(f8tof9,i) gt 0 then
         continue;
      end if;
      if IsDefined(df9proof,i) then
         continue;
      end if;
      quadlist0 := MakeQuadlist(f);
      for m in [nrows..0 by -1] do
          val,proof,_,quadlist,badcqs := GraduallyGenerateProof(f,m,quadlist0);
          if val then
             break;
          end if;
      end for;
      if not val then
         continue;
      end if;
      SimplifyProof(f,~quadlist,~proof: minquads := true, testcqs := badcqs);
      IndentPush();
      SetOutputFile(fname);
      " ";
      printf "df9quadlist[%o] := ",i;
      quadlist,";";
      PrintProof(proof: assignto := Sprintf("df9proof[%o]",i));
      UnsetOutputFile();
      IndentPop();
   end for;
   SetIndent(n);
end procedure;


==> anc/9varBrierLangevin <==
f9BL := [
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[6]*v[7] + 
      v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[2]*v[4]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[6]*v[7] + 
      v[4]*v[7]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[9] + v[1]*v[5]*v[7] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[9] + 
      v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[3]*v[6]*v[9] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[9] + v[4]*v[6]*v[7] + v[4]*v[6]*v[9] + 
      v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[9] + 
      v[6]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[4]*v[5] + v[1]*v[5]*v[6] + 
      v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + v[2]*v[6]*v[9] + 
      v[2]*v[8]*v[9] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[7]*v[8] + 
      v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[5]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[5]*v[9] + 
      v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[7]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[6] + v[1]*v[4]*v[8] + 
      v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[9] + v[4]*v[5]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[4]*v[9] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[9] + v[2]*v[6]*v[7] + v[3]*v[8]*v[9] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[7] + v[4]*v[7]*v[9] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[7] + 
      v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[4]*v[7]*v[9] + v[5]*v[6]*v[8] + v[5]*v[8]*v[9] + v[6]*v[7]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[9] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + v[4]*v[5]*v[8] + 
      v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[9] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[5]*v[8] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[2]*v[3]*v[4] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + 
      v[6]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + 
      v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + 
      v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[2]*v[5]*v[9] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + 
      v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[8] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[6]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[9] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[5]*v[8] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[2]*v[3]*v[4] + v[2]*v[8]*v[9] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + 
      v[5]*v[8]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + 
      v[1]*v[8]*v[9] + v[2]*v[3]*v[8] + v[2]*v[3]*v[9] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[4]*v[5]*v[8] + 
      v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + v[2]*v[4]*v[9] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[8]*v[9] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + 
      v[2]*v[8]*v[9] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + 
      v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[6]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
      v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[8] + v[2]*v[4]*v[9] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + 
      v[3]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[7]*v[8] + v[6]*v[7]*v[8] + 
      v[6]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[5] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + 
      v[1]*v[4]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[9] + 
      v[2]*v[4]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + 
      v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + 
      v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[4]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + v[2]*v[4]*v[9] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[8]*v[9] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + 
      v[5]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[3]*v[4]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + v[4]*v[5]*v[7] + 
      v[4]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[4]*v[5] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[9] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + 
      v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[9] + 
      v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[3]*v[9] + v[2]*v[4]*v[7] + v[2]*v[4]*v[9] + 
      v[2]*v[5]*v[6] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + 
      v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
      v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + v[2]*v[8]*v[9] + 
      v[3]*v[4]*v[5] + v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + 
      v[5]*v[6]*v[7] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[2]*v[3]*v[5] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + 
      v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[8] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + 
      v[2]*v[6]*v[9] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[7]*v[8] + 
      v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[4]*v[7]*v[8] + 
      v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
      v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + 
      v[2]*v[3]*v[9] + v[2]*v[5]*v[6] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
      v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[7] + 
      v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + 
      v[1]*v[6]*v[9] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[2]*v[6]*v[9] + 
      v[2]*v[7]*v[9] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + 
      v[4]*v[5]*v[9] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[4]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + 
      v[1]*v[8]*v[9] + v[2]*v[3]*v[4] + v[2]*v[5]*v[9] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[5]*v[9] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + 
      v[5]*v[8]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[3]*v[4]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[4]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[6]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[7] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + 
      v[6]*v[7]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[9] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[9] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[9] + 
      v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + 
      v[4]*v[6]*v[8] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[5]*v[8]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + v[1]*v[5]*v[8] + v[2]*v[3]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[6]*v[8] + 
      v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + 
      v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[8] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[7] + v[4]*v[6]*v[8] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
      v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[8]*v[9] + 
      v[5]*v[6]*v[7],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[4]*v[7]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[6]*v[7] + v[3]*v[8]*v[9] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + 
      v[5]*v[6]*v[7] + v[5]*v[7]*v[8] + v[5]*v[7]*v[9] + v[5]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + 
      v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
      v[1]*v[6]*v[8] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[8] + v[4]*v[6]*v[8] + 
      v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + 
      v[1]*v[5]*v[8] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[7]*v[9] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[3]*v[5]*v[9] + v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
      v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + v[5]*v[8]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[6]*v[8] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[3]*v[4]*v[9] + v[4]*v[5]*v[6] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[9] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[8] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[1]*v[6]*v[9] + 
      v[1]*v[7]*v[9] + v[2]*v[4]*v[7] + v[2]*v[4]*v[9] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[6]*v[7] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[9] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[8] + v[1]*v[5]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[7] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[9] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[9] + 
      v[6]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[7]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[6]*v[8] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + v[1]*v[7]*v[8] + 
      v[1]*v[7]*v[9] + v[2]*v[3]*v[4] + v[2]*v[3]*v[9] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + 
      v[3]*v[8]*v[9] + v[4]*v[6]*v[7] + v[4]*v[7]*v[8] + v[5]*v[8]*v[9] + 
      v[6]*v[7]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + 
      v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[7] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[8] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[9] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[7] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[5]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[6]*v[8] + 
      v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[3]*v[9] + 
      v[2]*v[4]*v[9] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[5]*v[7]*v[9] + 
      v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[2]*v[6]*v[7] + 
      v[3]*v[4]*v[9] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[1]*v[4]*v[5] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[8] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[4]*v[7] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[5]*v[7]*v[8] + 
      v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[6] + 
      v[3]*v[5]*v[6] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[6]*v[7] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[5]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[7] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
      v[1]*v[8]*v[9] + v[2]*v[4]*v[5] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[7] + v[5]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[2]*v[3]*v[5] + v[2]*v[4]*v[6] + v[2]*v[6]*v[7] + 
      v[3]*v[4]*v[7] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + v[4]*v[6]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[6]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[6] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[6] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[7]*v[8] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[9] + v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + 
      v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[7] + v[3]*v[7]*v[8] + 
      v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
      v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[6] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[6]*v[8] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[6] + v[1]*v[4]*v[6] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[3]*v[6] + v[1]*v[5]*v[7] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + v[4]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[6]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[2]*v[5]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[4]*v[8] + 
      v[1]*v[4]*v[9] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[8] + v[2]*v[6]*v[8] + v[2]*v[6]*v[9] + v[2]*v[8]*v[9] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + v[4]*v[8]*v[9] + 
      v[5]*v[6]*v[7] + v[6]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[9] + v[2]*v[4]*v[6] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + v[4]*v[8]*v[9] + 
      v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[5]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[7]*v[8] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[7] + 
      v[1]*v[5]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[6]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[4]*v[7] + v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[5]*v[6] + v[2]*v[3]*v[6] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + 
      v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[4]*v[5]*v[6] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + 
      v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[8] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[5]*v[6] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[7] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[6]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[8] + 
      v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[7] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[8] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
      v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + v[2]*v[3]*v[6] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[5]*v[9] + 
      v[4]*v[6]*v[7] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + 
      v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + 
      v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[4]*v[5] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[5]*v[6] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[5]*v[6]*v[8] + 
      v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[6]*v[7] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[6] + v[4]*v[5]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[6] + v[1]*v[5]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[9] + v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[5]*v[8] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[7]*v[8] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[6]*v[7] + v[3]*v[7]*v[8] + v[4]*v[6]*v[7] + 
      v[4]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[5]*v[8] + 
      v[5]*v[7]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[7] + v[2]*v[3]*v[6] + 
      v[2]*v[5]*v[7] + v[3]*v[4]*v[9] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[4]*v[7] + v[2]*v[4]*v[5] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[4]*v[5]*v[6] + v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[3]*v[6]*v[8] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6] + 
      v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[5]*v[6] + v[4]*v[5]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[5]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[6]*v[8] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[3]*v[4]*v[5] + v[4]*v[6]*v[8] + 
      v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[7]*v[8] + 
      v[4]*v[6]*v[8] + v[4]*v[7]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[7] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + v[2]*v[5]*v[7] + v[4]*v[5]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[9] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[5]*v[9] + v[1]*v[6]*v[7] + v[1]*v[7]*v[9] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[4]*v[6]*v[9] + 
      v[5]*v[7]*v[9] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + 
      v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[6]*v[8] + 
      v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + 
      v[5]*v[6]*v[7] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[4]*v[8] + v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[9] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[7]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[7]*v[8] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + 
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + 
      v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[8] + 
      v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[8] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[7]*v[8] + 
      v[4]*v[6]*v[7] + v[4]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + 
      v[1]*v[5]*v[7] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[7] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[6] + v[2]*v[4]*v[7] + v[2]*v[6]*v[7] + 
      v[3]*v[4]*v[7] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[3]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + 
      v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[4]*v[5] + v[2]*v[6]*v[7] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[8] + v[5]*v[6]*v[8] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + 
      v[2]*v[4]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[3]*v[4]*v[6] + v[3]*v[5]*v[7] + 
      v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[5] + v[1]*v[3]*v[8] + v[2]*v[3]*v[4] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[2]*v[5]*v[7] + 
      v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[6] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7] + 
      v[5]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[9] + v[2]*v[3]*v[6] + v[2]*v[4]*v[7] + v[3]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + 
      v[2]*v[3]*v[7] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[6] + 
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[2]*v[3]*v[5] + v[3]*v[4]*v[9] + 
      v[3]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[5]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[5]*v[7] + v[4]*v[5]*v[7] + v[5]*v[6]*v[8] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + v[4]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[5] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[6] + v[3]*v[4]*v[9] + v[3]*v[6]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[2]*v[4]*v[8] + 
      v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[3]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[4]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[8] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + 
      v[4]*v[5]*v[7],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[8] + v[2]*v[5]*v[7] + v[3]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[9] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[6] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[6]*v[8] + v[2]*v[4]*v[7] + 
      v[3]*v[4]*v[9] + v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + v[1]*v[5]*v[6] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[6]*v[9] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + 
      v[3]*v[6]*v[9] + v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + 
      v[1]*v[3]*v[6] + v[1]*v[4]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + 
      v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + v[1]*v[7]*v[8] + v[3]*v[4]*v[5] + 
      v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[2]*v[9] + 
      v[1]*v[4]*v[6] + v[1]*v[6]*v[7] + v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + 
      v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[2]*v[3]*v[4] + v[2]*v[4]*v[9] + 
      v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[6]*v[7] + 
      v[3]*v[6]*v[8] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + 
      v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[2]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[5]*v[6] + 
      v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[8] + v[2]*v[3]*v[8] + 
      v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + 
      v[5]*v[6]*v[7] + v[5]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[9] + v[1]*v[6]*v[8] + v[3]*v[4]*v[9] + 
      v[4]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + 
      v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + v[4]*v[6]*v[8] + 
      v[4]*v[7]*v[8] + v[5]*v[6]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + 
      v[1]*v[5]*v[7] + v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + 
      v[3]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[6] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[7]*v[8] + 
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[7] + 
      v[3]*v[5]*v[7] + v[4]*v[7]*v[8] + v[5]*v[6]*v[7] + v[6]*v[7]*v[8] + 
      v[7]*v[8]*v[9],
   v[1]*v[8]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[7] + v[5]*v[6]*v[7],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[4]*v[5] + 
      v[1]*v[4]*v[7] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[9] + 
      v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[9] + v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
      v[2]*v[8]*v[9] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[6] + v[3]*v[5]*v[9] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + 
      v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + v[5]*v[7]*v[9] + 
      v[6]*v[7]*v[8] + v[6]*v[7]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[4]*v[8] + 
      v[1]*v[5]*v[6] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + 
      v[1]*v[4]*v[5] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[5]*v[6]*v[7] + 
      v[5]*v[7]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + v[1]*v[4]*v[5] + v[2]*v[3]*v[4] + 
      v[2]*v[5]*v[7] + v[3]*v[4]*v[6] + v[6]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[8] + 
      v[2]*v[5]*v[7] + v[3]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[5] + v[2]*v[3]*v[4] + v[2]*v[4]*v[5] + 
      v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[5]*v[6]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[7] + v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + 
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + v[2]*v[4]*v[7] + 
      v[2]*v[5]*v[6] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[8] + 
      v[1]*v[7]*v[8] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + 
      v[2]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + 
      v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + 
      v[4]*v[7]*v[8] + v[5]*v[7]*v[8],
   v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + 
      v[3]*v[5]*v[7] + v[4]*v[6]*v[8] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[5]*v[7] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + 
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[3]*v[4] + v[1]*v[6]*v[7] + 
      v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + v[2]*v[4]*v[8] + v[2]*v[4]*v[9] + 
      v[2]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[4]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6] + v[1]*v[3]*v[4] + 
      v[1]*v[3]*v[7] + v[1]*v[4]*v[6] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[7] + v[2]*v[7]*v[8] + v[3]*v[4]*v[8] + 
      v[4]*v[5]*v[7],
   v[1]*v[2]*v[4] + v[1]*v[3]*v[6] + v[4]*v[5]*v[6] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + 
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7] + v[3]*v[5]*v[7] + v[3]*v[5]*v[8] + 
      v[4]*v[5]*v[7],
   v[1]*v[2]*v[3] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7] + 
      v[3]*v[4]*v[9] + v[3]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + 
      v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[7] + 
      v[1]*v[4]*v[5] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[6] + v[2]*v[6]*v[7] + v[3]*v[5]*v[7] + 
      v[3]*v[5]*v[8] + v[4]*v[5]*v[7],
   v[1]*v[2]*v[9] + v[2]*v[3]*v[7] + v[2]*v[3]*v[8] + v[2]*v[4]*v[5] + 
      v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[3]*v[4] + v[1]*v[3]*v[5] + v[1]*v[3]*v[6] + v[1]*v[5]*v[6] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[5] + v[3]*v[5]*v[6] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[6] + v[2]*v[4]*v[6] + v[5]*v[6]*v[7] + v[5]*v[7]*v[8],
   v[1]*v[2]*v[4] + v[1]*v[4]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + 
      v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[8] + v[1]*v[3]*v[7] + v[1]*v[5]*v[7] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[6]*v[8] + 
      v[3]*v[5]*v[8] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6] + 
      v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[2]*v[4]*v[6] + v[3]*v[4]*v[7] + 
      v[4]*v[5]*v[8],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[3]*v[6] + v[3]*v[4]*v[9] + v[3]*v[5]*v[7] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[7]*v[8] + v[2]*v[3]*v[6] + 
      v[3]*v[5]*v[6] + v[7]*v[8]*v[9],
   v[1]*v[4]*v[8] + v[2]*v[4]*v[5] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[4] + v[1]*v[2]*v[7] + v[1]*v[4]*v[7] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[4]*v[7] + v[4]*v[5]*v[8] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[8] + v[3]*v[5]*v[9] + 
      v[4]*v[5]*v[6] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[8] + v[2]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[4]*v[8] + v[1]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[7] + 
      v[4]*v[5]*v[6],
   v[1]*v[2]*v[6] + v[1]*v[4]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[8] + 
      v[3]*v[4]*v[5] + v[4]*v[5]*v[6],
   v[1]*v[2]*v[4] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[2]*v[3]*v[7] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[8] + v[1]*v[4]*v[8] + v[2]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[9] + v[2]*v[3]*v[5] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6] + 
      v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + v[3]*v[5]*v[6] + 
      v[5]*v[6]*v[7],
   v[1]*v[2]*v[4] + v[2]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[6] + v[1]*v[3]*v[6] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6] + v[2]*v[3]*v[8] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[4]*v[5],
   v[1]*v[2]*v[3] + v[1]*v[2]*v[4] + v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + 
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5] + v[2]*v[4]*v[5] + v[2]*v[4]*v[6] + 
      v[2]*v[5]*v[6] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6] + v[3]*v[5]*v[7] + 
      v[3]*v[6]*v[7] + v[4]*v[5]*v[7],
   v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[4]*v[5] + v[1]*v[5]*v[7] + 
      v[2]*v[3]*v[5],
   v[1]*v[2]*v[4] + v[1]*v[5]*v[7] + v[2]*v[3]*v[4],
   v[1]*v[2]*v[4] + v[1]*v[4]*v[5] + v[1]*v[5]*v[7] + v[2]*v[3]*v[7] + 
      v[3]*v[4]*v[5],
   v[2]*v[6]*v[7] + v[3]*v[4]*v[7] + v[3]*v[6]*v[7] + v[4]*v[6]*v[7] + 
      v[7]*v[8]*v[9],
   v[1]*v[2]*v[9] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9],
   v[2]*v[5]*v[7] + v[7]*v[8]*v[9],
   v[1]*v[2]*v[4],
   v[1] - v[1]
];


==> anc/9varmins <==
   df9min[1] := df9[1] + v[1]*v[4]*v[5]*v[6]*v[9] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[5]*v[6]*v[7]*v[8];
   df9min[2] := df9[2] + v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[3] := df9[3] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[2]*v[4]*v[5] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[4]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[7]*v[9] + v[1]*v[3]*v[4]*v[7] + v[1]*v[3]*v[4]*v[8] +
      v[1]*v[3]*v[4]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[9] + v[2]*v[3]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[5]*v[9] + v[2]*v[4]*v[5] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[8] + v[2]*v[4]*v[7]*v[8] +
      v[2]*v[4]*v[8] + v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[4]*v[6]*v[7] + v[3]*v[4]*v[6]*v[8] +
      v[3]*v[4]*v[6]*v[9] + v[3]*v[4]*v[6] + v[3]*v[4]*v[7]*v[8] +
      v[3]*v[4]*v[7]*v[9] + v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] +
      v[3]*v[4] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[8]*v[9] +
      v[4]*v[7]*v[8]*v[9] + v[4]*v[8]*v[9];
   df9min[4] := df9[4] + v[1]*v[2]*v[3]*v[4]*v[5] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[4] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[6]*v[7]*v[8];
   df9min[5] := df9[5] + v[1]*v[2]*v[3]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7];
   df9min[6] := df9[6] + v[1]*v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[7] := df9[7] + v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[9] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[8];
   df9min[8] := df9[8] + v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[6] +
      v[4]*v[5]*v[6]*v[8]*v[9];
   df9min[9] := df9[9] + v[1]*v[2]*v[3]*v[4]*v[7] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[3]*v[5] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[4]*v[5]*v[7] + 
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[5]*v[6]*v[9] + v[1]*v[2]*v[5]*v[9] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[7] + 
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[7]*v[9] + v[1]*v[4]*v[5]*v[6]*v[9] + 
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7]*v[9] +
      v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[9] + v[1]*v[4]*v[6]*v[7]*v[9] +
      v[1]*v[4]*v[7]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6]*v[9] +
      v[1]*v[5]*v[7]*v[8]*v[9] + v[1]*v[5]*v[9] + v[1]*v[6]*v[7]*v[9] +
      v[1]*v[7]*v[8]*v[9] + v[1]*v[7]*v[9] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[8] + v[2]*v[3]*v[5] + 
      v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[9] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[9] + v[2]*v[5]*v[7]*v[9] +
      v[2]*v[5]*v[9] + v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6] +
      v[3]*v[4]*v[5]*v[7]*v[9] + v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6] +
      v[3]*v[5]*v[7]*v[8]*v[9] + v[3]*v[5]*v[7]*v[9] + v[3]*v[5]*v[8] +
      v[3]*v[5] + v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[9] + v[4]*v[5]*v[9] +
      v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[9] + v[5]*v[7]*v[9] + v[5]*v[9];
   df9min[10] := df9[10] + v[1]*v[3]*v[4]*v[6]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[11] := df9[11] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] + v[1]*v[3]*v[8]*v[9] +
      v[1]*v[3]*v[9] + v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[9] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[5]*v[8] +
      v[3]*v[4]*v[5]*v[9] + v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[4]*v[6]*v[9] +
      v[3]*v[4]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[9] + v[4]*v[5]*v[6];
   df9min[12] := df9[12] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] + 
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[6]*v[9] + 
      v[1]*v[3]*v[4]*v[7]*v[9] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[9];
   df9min[13] := df9[13] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[6] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6] +
      v[1]*v[2]*v[6]*v[7] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[8]*v[9] + v[1]*v[2]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[6]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[6]*v[9] + v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[9] +
      v[2]*v[6]*v[7]*v[9] + v[2]*v[6]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[8]*v[9];
   df9min[14] := df9[14] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[7]*v[9];
   df9min[15] := df9[15] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[5]*v[6]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[8]*v[9];
   df9min[16] := df9[16] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] + 
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[6]*v[7] + 
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] + 
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[6]*v[8] + 
      v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7]*v[8]*v[9] + 
      v[2]*v[3]*v[7]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[9];
   df9min[17] := df9[17] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[9] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[5]*v[9] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[6]*v[8] + v[1]*v[3]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[5]*v[6]*v[7]*v[9] +
      v[1]*v[5]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[9] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[6]*v[8] + v[3]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8] + v[3]*v[4]*v[8]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[9] +
      v[3]*v[5]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[8]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8];
   df9min[18] := df9[18] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[7]*v[8];
   df9min[19] := df9[19] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] + 
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[5]*v[9] + 
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[6]*v[7]*v[8] + 
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[9] + v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[8] +
      v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[20] := df9[20] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[21] := df9[21] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[5] + v[2]*v[3]*v[4]*v[6]*v[7] + 
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[9] + v[4]*v[5]*v[6];
   df9min[22] := df9[22] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[23] := df9[23] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[7]*v[9] + v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] +
      v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[24] := df9[24] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[8] + v[3]*v[5]*v[6]*v[7]*v[9];
   df9min[25] := df9[25] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[7]*v[8];
   df9min[26] := df9[26] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[2]*v[4]*v[5] + v[1]*v[2]*v[4]*v[6]*v[7] + 
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[4]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6] + 
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[6]*v[8] + 
      v[1]*v[2]*v[6] + v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[7] + 
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[7] + 
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[7]*v[8] +
      v[1]*v[4]*v[7] + v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7] +
      v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7] + v[1]*v[7]*v[8] + v[1]*v[7] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6] + 
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[8] + v[2]*v[3]*v[6] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[6]*v[8] +
      v[2]*v[4]*v[6] + v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6] + v[2]*v[6]*v[7]*v[8] +
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[2]*v[6] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[7]*v[9] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[9] +
      v[4]*v[6]*v[7];
   df9min[27] := df9[27] + v[1]*v[2]*v[3]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9];
   df9min[28] := df9[28] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8];
   df9min[29] := df9[29] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[30] := df9[30] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[9];
   df9min[31] := df9[31] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6]*v[7];
   df9min[32] := df9[32] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9];
   df9min[33] := df9[33] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[34] := df9[34] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[6] + 
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[6]*v[7]*v[9] + 
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[9] + v[3]*v[4]*v[5]*v[6] +
      v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[35] := df9[35] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[7]*v[9] + v[1]*v[3]*v[4]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[9] + v[1]*v[3]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[8]*v[9] + v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[7]*v[8] +
      v[2]*v[3]*v[7]*v[9] + v[2]*v[3]*v[7] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[6]*v[7] + v[3]*v[4]*v[7] +
      v[3]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[9] +
      v[3]*v[5]*v[7]*v[8] + v[3]*v[5]*v[7]*v[9] + v[3]*v[5]*v[7] +
      v[3]*v[6]*v[7] + v[3]*v[6]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] +
      v[3]*v[7]*v[9] + v[3]*v[7] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[9] + v[4]*v[7]*v[8]*v[9] +
      v[4]*v[7]*v[9];
   df9min[36] := df9[36] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8];
   df9min[37] := df9[37] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8];
   df9min[38] := df9[38] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[2]*v[5]*v[6]*v[9] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[5]*v[8] + v[1]*v[2]*v[5] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[5] + v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[8] + v[1]*v[4]*v[5] +
      v[1]*v[5]*v[6]*v[9] + v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] +
      v[1]*v[5]*v[8] + v[1]*v[5] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6]*v[9] + v[2]*v[5]*v[6] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[6] + v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[9] + v[3]*v[5]*v[6] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[9] +
      v[4]*v[5]*v[6] + v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] +
      v[5]*v[6]*v[9] + v[5]*v[6];
   df9min[39] := df9[39] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] + 
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[8] + 
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[6]*v[9] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] + v[1]*v[3]*v[8]*v[9] +
      v[1]*v[3]*v[9] + v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[7]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[4]*v[6] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6] + v[2]*v[3]*v[5]*v[7]*v[8] + 
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[5]*v[7]*v[8] + 
      v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6]*v[9] + 
      v[2]*v[4]*v[6] + v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[8] + 
      v[2]*v[5]*v[6]*v[9] + v[2]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[6]*v[7] + 
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] + 
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[6]*v[7] + v[3]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[8] +
      v[3]*v[5]*v[6]*v[9] + v[3]*v[5]*v[7]*v[8] + v[3]*v[6]*v[7]*v[9] +
      v[3]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[8] + v[5]*v[7]*v[8];
   df9min[40] := df9[40] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[41] := df9[41] + v[1]*v[2]*v[4]*v[5]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] + 
      v[3]*v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[7] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[42] := df9[42] + v[1]*v[2]*v[4]*v[5]*v[7];
   df9min[43] := df9[43] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[6] +
      v[2]*v[3]*v[4]*v[7]*v[9];
   df9min[44] := df9[44] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[7] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[7]*v[9] + v[1]*v[2]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[7]*v[8] + 
      v[1]*v[3]*v[5]*v[7]*v[9] + v[1]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[6]*v[7]*v[8] + 
      v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[7]*v[8]*v[9] + v[1]*v[4]*v[7]*v[8] + 
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[7]*v[9] + v[1]*v[5]*v[7] + 
      v[1]*v[6]*v[7]*v[9] + v[1]*v[6]*v[7] + v[2]*v[3]*v[4]*v[5]*v[6] + 
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] + 
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[4]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[7] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6]*v[9] +
      v[2]*v[4]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[7] +
      v[2]*v[5]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[9] + v[2]*v[5]*v[7] +
      v[2]*v[6]*v[7]*v[8] + v[2]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[7]*v[9] + v[3]*v[5]*v[7] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8] + v[4]*v[7]*v[8]*v[9] + v[4]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7] +
      v[5]*v[7]*v[9] + v[5]*v[7] + v[6]*v[7]*v[8]*v[9] + v[6]*v[7]*v[8];
   df9min[45] := df9[45] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[3]*v[6] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[5]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[5]*v[6]*v[7] + 
      v[3]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[46] := df9[46] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[6] + 
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[6] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7] + v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7] + v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7];
   df9min[47] := df9[47] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[4]*v[5]*v[7]*v[9] +
      v[1]*v[5]*v[6]*v[9] + v[1]*v[6]*v[7]*v[8]*v[9] + v[1]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[8]*v[9];
   df9min[48] := df9[48] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[7] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[49] := df9[49] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[6] + 
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] + 
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6]*v[8] + 
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8];
   df9min[50] := df9[50] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[9] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[7]*v[8]*v[9] + 
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[7]*v[8]*v[9];
   df9min[51] := df9[51] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[52] := df9[52] + v[1]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[5]*v[6];
   df9min[53] := df9[53] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[54] := df9[54] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[55] := df9[55] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[56] := df9[56] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[5]*v[6]*v[7] + v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] +
      v[1]*v[7]*v[8]*v[9] + v[1]*v[7]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7]*v[9];
   df9min[57] := df9[57] +v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9];
   df9min[58] := df9[58] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6] + 
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8] + v[1]*v[5]*v[6]*v[7] +
      v[1]*v[5]*v[6]*v[8] + v[1]*v[6]*v[7]*v[8] + v[1]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[7] + 
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[7]*v[8] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[9] +
      v[5]*v[6]*v[7];
   df9min[59] := df9[59] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[3]*v[4]*v[6]*v[8] + 
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6]*v[8] + 
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[8] + v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[60] := df9[60] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[5]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[5] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[8] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[9];
   df9min[61] := df9[61] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6];
   df9min[62] := df9[62] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[3]*v[9] + v[1]*v[2]*v[3] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[9] + 
      v[1]*v[2]*v[4]*v[5] + v[1]*v[2]*v[5]*v[6]*v[9] + v[1]*v[2]*v[5]*v[6] + 
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[9] + v[1]*v[2]*v[5] + 
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] + 
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[7] + v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[7] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[8] + v[1]*v[3]*v[7] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] + 
      v[1]*v[5]*v[7]*v[8] + v[1]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7]*v[8] + 
      v[2]*v[3]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[5]*v[7]*v[8] + v[3]*v[6]*v[7]*v[8] + v[3]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] +
      v[5]*v[7]*v[8]*v[9] + v[5]*v[7]*v[8];
   df9min[63] := df9[63] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8];
   df9min[64] := df9[64] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[65] := df9[65] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[9];
   df9min[66] := df9[66] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[7]*v[9];
   df9min[67] := df9[67] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4] + 
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[6] + 
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[3]*v[9] + v[1]*v[2]*v[3] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[4]*v[7] + 
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[6]*v[7] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[2]*v[7] + v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[8] + v[1]*v[3]*v[5] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[6] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[9] + v[1]*v[3]*v[8]*v[9] +
      v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[3] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[6]*v[7] +
      v[1]*v[4]*v[7]*v[8] + v[1]*v[4]*v[7] + v[1]*v[5]*v[6]*v[7] +
      v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] + v[1]*v[6]*v[7] + v[1]*v[7]*v[8] +
      v[1]*v[7] + v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[5] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6] + v[2]*v[3]*v[4]*v[8] +
      v[2]*v[3]*v[4] + v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[6]*v[9] +
      v[2]*v[3]*v[6] + v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[7]*v[9] +
      v[2]*v[3]*v[8]*v[9] + v[2]*v[3]*v[8] + v[2]*v[3]*v[9] + v[2]*v[3] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[7]*v[8] + 
      v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[7]*v[8] + 
      v[2]*v[4]*v[7] + v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[7] + v[2]*v[6]*v[7] + v[2]*v[7]*v[8] + v[2]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[6] + v[3]*v[4]*v[8] + v[3]*v[4] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6] +
      v[3]*v[5]*v[8] + v[3]*v[5] + v[3]*v[6]*v[9] + v[3]*v[6] + 
      v[3]*v[7]*v[8]*v[9] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[3]*v[8] + 
      v[3]*v[9] + v[3] + v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[7]*v[8] + 
      v[4]*v[5]*v[7] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7] +
      v[4]*v[7]*v[8] + v[4]*v[7] + v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7] +
      v[5]*v[7]*v[8] + v[5]*v[7] + v[6]*v[7]*v[8]*v[9] + v[6]*v[7] +
      v[7]*v[8] + v[7];
   df9min[68] := df9[68] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[9] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[69] := df9[69] + v[2]*v[3]*v[5]*v[6]*v[8];
   df9min[70] := df9[70] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[5]*v[6]*v[9] + 
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[6]*v[9] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[2]*v[3]*v[4]*v[7]*v[9];
   df9min[71] := df9[71] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] + 
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[4]*v[6]*v[7];
   df9min[72] := df9[72] + v[1]*v[2]*v[6]*v[7]*v[8];
   df9min[73] := df9[73] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[8]*v[9] + v[4]*v[5]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[74] := df9[74] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[8] +
      v[1]*v[2]*v[4]*v[5] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[9] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[9];
   df9min[75] := df9[75] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[4] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[5] + 
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4]*v[9] + v[1]*v[3]*v[4] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[7]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7] + 
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[7] + v[2]*v[6]*v[7]*v[9] + 
      v[2]*v[6]*v[7] + v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[76] := df9[76] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[7]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6]*v[7] + 
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[6]*v[8] + v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[4]*v[6]*v[9] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9] + 
      v[4]*v[6]*v[8]*v[9];
   df9min[77] := df9[77] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[4] + v[1]*v[2]*v[3]*v[5]*v[9] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[3]*v[9] +
      v[1]*v[2]*v[3] + v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[4]*v[8] + v[1]*v[2]*v[4]*v[9] +
      v[1]*v[2]*v[4] + v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[5]*v[9] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[2]*v[6]*v[9] + v[1]*v[2]*v[6] +
      v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[2] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[7] + v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[7]*v[8] + 
      v[1]*v[3]*v[5]*v[7]*v[9] + v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5]*v[9] + 
      v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[8] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[3] + 
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[5]*v[8]*v[9] + v[1]*v[4]*v[5]*v[9] + 
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[9] +
      v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[6]*v[8]*v[9] +
      v[1]*v[4]*v[7]*v[8]*v[9] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[4] +
      v[1]*v[5]*v[6]*v[7]*v[9] + v[1]*v[5]*v[6]*v[8]*v[9] +
      v[1]*v[5]*v[6]*v[8] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7]*v[8]*v[9] +
      v[1]*v[5]*v[7]*v[8] + v[1]*v[5]*v[7] + v[1]*v[5]*v[9] +
      v[1]*v[6]*v[7]*v[8] + v[1]*v[6]*v[7]*v[9] + v[1]*v[6]*v[7] +
      v[1]*v[6]*v[8]*v[9] + v[1]*v[7]*v[8]*v[9] + v[1]*v[8] + v[1]*v[9] +
      v[1] + v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[5] + v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[8] + v[2]*v[3]*v[5] + v[2]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[7]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6] + 
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[8] + 
      v[2]*v[4]*v[5] + v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7] + 
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6] + v[2]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[5] + v[3]*v[4]*v[5]*v[6]*v[8] + 
      v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5] + 
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6] + 
      v[3]*v[5]*v[8] + v[3]*v[5] + v[3]*v[6]*v[7]*v[9] + v[3]*v[7]*v[8]*v[9] + 
      v[3]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] + 
      v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8] + v[4]*v[5]*v[6] + 
      v[4]*v[5]*v[7]*v[8] + v[4]*v[5]*v[7] + v[4]*v[5]*v[8] + v[4]*v[5] + 
      v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6] + 
      v[5]*v[7]*v[8] + v[5]*v[7] + v[5]*v[8] + v[5];
   df9min[78] := df9[78] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[8] + 
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[8] + v[1]*v[6]*v[7]*v[8] + 
      v[1]*v[6]*v[8] + v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[5]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[5] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] + 
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7]*v[9] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[8] + v[2]*v[4]*v[5]*v[9] +
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[8] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[8] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7] +
      v[4]*v[5]*v[6]*v[9] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[8]*v[9] + v[4]*v[6]*v[8] +
      v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[8] + v[6]*v[7]*v[8] + v[6]*v[8];
   df9min[79] := df9[79] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[7] +
      v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[6] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[9] + v[2]*v[3]*v[4]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[7]*v[9] +
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[8] + v[2]*v[5]*v[6]*v[7]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[9] +
      v[3]*v[4]*v[6] + v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[9] + v[3]*v[5]*v[6] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + v[3]*v[6];
   df9min[80] := df9[80] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[5]*v[7]*v[8] + 
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[6]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[81] := df9[81] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6] + 
      v[1]*v[3]*v[4]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9] + 
      v[2]*v[5]*v[7]*v[8]*v[9];
   df9min[82] := df9[82] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] + 
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] + 
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[4]*v[5]*v[6]*v[8] + 
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8] + v[1]*v[5]*v[7]*v[8] + 
      v[1]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[5]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] + v[2]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[8] + v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[7]*v[8] + 
      v[3]*v[6]*v[7]*v[9] + v[3]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[8] + v[4]*v[5]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[9] + 
      v[4]*v[6]*v[8] + v[5]*v[6]*v[7]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9] + 
      v[7]*v[8]*v[9];
   df9min[83] := df9[83] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8] + 
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[8]*v[9] + v[5]*v[6]*v[8];
   df9min[84] := df9[84] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[85] := df9[85] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[8] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[9];
   df9min[86] := df9[86] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5]*v[6] + 
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[87] := df9[87] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7] + v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[8] +
      v[1]*v[2]*v[4]*v[5] + v[1]*v[2]*v[4]*v[6]*v[7] + 
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[4]*v[9] + 
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[8] + v[1]*v[2]*v[5] + 
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8] + v[1]*v[2]*v[6]*v[9] + 
      v[1]*v[2]*v[6] + v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7] + 
      v[1]*v[2]*v[8]*v[9] + v[1]*v[2]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] + 
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[9] + 
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[5]*v[9] + v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[8] +
      v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8]*v[9] + v[1]*v[3]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[9] + v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[5]*v[9] + v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[9] + v[1]*v[4]*v[6] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] +
      v[1]*v[5]*v[6]*v[9] + v[1]*v[5]*v[6] + v[1]*v[5]*v[7] + v[1]*v[5]*v[9] +
      v[1]*v[6]*v[7]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[1]*v[6] +
      v[1]*v[7]*v[8]*v[9] + v[1]*v[7] + v[1]*v[8]*v[9] + v[1]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6] + 
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[6]*v[8] +
      v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[8] + v[2]*v[4]*v[6] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6]*v[9] + v[2]*v[5]*v[6] +
      v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] + v[2]*v[6]*v[7] +
      v[2]*v[6]*v[8] + v[2]*v[6]*v[9] + v[2]*v[6] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[8] + 
      v[3]*v[5]*v[6]*v[9] + v[3]*v[5]*v[6] + v[3]*v[6]*v[7]*v[8] + 
      v[3]*v[6]*v[7]*v[9] + v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[3]*v[6]*v[9] + 
      v[3]*v[6] + v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] + 
      v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] + 
      v[4]*v[5]*v[6]*v[9] + v[4]*v[5]*v[6] + v[4]*v[6]*v[7]*v[8]*v[9] + 
      v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[9] + v[4]*v[6]*v[7] + 
      v[4]*v[6]*v[8]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[6] + 
      v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7] +
      v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[5]*v[6] + v[6]*v[7]*v[8] +
      v[6]*v[7]*v[9] + v[6]*v[7] + v[6]*v[8] + v[6]*v[9] + v[6];
   df9min[88] := df9[88] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[8]*v[9];
   df9min[89] := df9[89] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[4]*v[5]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[8]*v[9] +
      v[2]*v[4]*v[6]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[8];
   df9min[90] := df9[90] + v[2]*v[3]*v[4]*v[7]*v[8];
   df9min[91] := df9[91] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[6]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[92] := df9[92] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[5] + v[1]*v[3]*v[5]*v[6]*v[7] + 
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[8] +
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[6]*v[8]*v[9] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[9] + v[6]*v[7]*v[8]*v[9];
   df9min[93] := df9[93] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[7]*v[9] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[94] := df9[94] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[5]*v[7]*v[8];
   df9min[95] := df9[95] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9];
   df9min[96] := df9[96] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[8] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[9] + v[2]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[8]*v[9];
   df9min[97] := df9[97] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6] + 
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] + 
      v[1]*v[2]*v[6]*v[7]*v[9] + v[1]*v[2]*v[6]*v[7] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[2]*v[6]*v[8] + v[1]*v[2]*v[6]*v[9] +
      v[1]*v[2]*v[6] + v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[6]*v[8] + 
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[9] + 
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[8]*v[9] + v[4]*v[6]*v[8];
   df9min[98] := df9[98] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[8];
   df9min[99] := df9[99] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[9] + v[1]*v[2]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[4]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[7]*v[9] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8];
   df9min[100] := df9[100] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[7] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[4] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[5] + v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[6]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] + 
      v[1]*v[6]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[4]*v[5] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[9] + v[2]*v[3]*v[4]*v[7] + v[2]*v[3]*v[4]*v[8] +
      v[2]*v[3]*v[4]*v[9] + v[2]*v[3]*v[4] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[7]*v[9] +
      v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5]*v[9] +
      v[3]*v[4]*v[5] + v[3]*v[4]*v[7]*v[8] + v[3]*v[4]*v[7]*v[9] +
      v[3]*v[4]*v[7] + v[3]*v[4]*v[8] + v[3]*v[4]*v[9] + v[3]*v[4] +
      v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[101] := df9[101] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[4]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7]*v[9] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[9] + v[1]*v[2]*v[6]*v[7] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[7]*v[9] +
      v[1]*v[2]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[4]*v[5]*v[7] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[7]*v[9] + v[2]*v[4]*v[7] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] +
      v[2]*v[6]*v[7] + v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] +
      v[2]*v[7] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[102] := df9[102] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[8];
   df9min[103] := df9[103] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[104] := df9[104] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[8] + 
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[8];
   df9min[105] := df9[105] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[4] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[5] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[5]*v[8] + v[1]*v[3]*v[5] + v[1]*v[4]*v[5]*v[7]*v[9] +
      v[1]*v[5]*v[7]*v[9] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[9] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[5]*v[8] +
      v[2]*v[3]*v[5]*v[9] + v[2]*v[3]*v[5] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[5]*v[7] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[4]*v[7]*v[8] + v[3]*v[4]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[5]*v[6]*v[9] + v[3]*v[5]*v[7]*v[9] + v[3]*v[5]*v[8]*v[9] +
      v[3]*v[5]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[106] := df9[106] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[2]*v[4]*v[9] +
      v[1]*v[2]*v[5]*v[8]*v[9] + v[1]*v[2]*v[5]*v[9] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[2]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[7]*v[9] + v[1]*v[3]*v[4]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[9] + v[1]*v[3]*v[5]*v[8]*v[9] + v[1]*v[3]*v[5]*v[9] +
      v[1]*v[3]*v[6]*v[8]*v[9] + v[1]*v[3]*v[6]*v[9] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[1]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[7]*v[8]*v[9] + v[1]*v[4]*v[7]*v[9] + v[1]*v[4]*v[8]*v[9] +
      v[1]*v[4]*v[9] + v[1]*v[5]*v[8]*v[9] + v[1]*v[5]*v[9] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[1]*v[6]*v[7]*v[9] + v[1]*v[6]*v[8]*v[9] +
      v[1]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[9] + v[2]*v[3]*v[6]*v[8]*v[9] + v[2]*v[3]*v[6]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[7]*v[9] + v[2]*v[3]*v[8]*v[9] +
      v[2]*v[3]*v[9] + v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[5]*v[7]*v[8]*v[9] +
      v[2]*v[5]*v[7]*v[9] + v[3]*v[4]*v[5]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[7]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[9] + v[5]*v[7]*v[8]*v[9] +
      v[5]*v[7]*v[9];
   df9min[107] := df9[107] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[9];
   df9min[108] := df9[108] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4]*v[7]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[9] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[109] := df9[109] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8];
   df9min[110] := df9[110] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[3]*v[4]*v[5]*v[7]*v[9];
   df9min[111] := df9[111] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[4] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[5] + 
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[4]*v[8] + v[1]*v[2]*v[4]*v[9] +
      v[1]*v[2]*v[4] + v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[9] + v[1]*v[2]*v[6]*v[7] + 
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[7]*v[9] + 
      v[1]*v[2]*v[7] + v[1]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[6]*v[7] + 
      v[2]*v[3]*v[5]*v[7] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7]*v[9] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[6]*v[7]*v[8] + 
      v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[7]*v[8] + 
      v[2]*v[4]*v[7]*v[9] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6]*v[7]*v[8] + 
      v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[7] + 
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] + 
      v[2]*v[6]*v[7] + v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + 
      v[2]*v[7] + v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[5]*v[7]*v[8];
   df9min[112] := df9[112] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[7]*v[8] +  v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[113] := df9[113] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[6] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[7]*v[9] + 
      v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[9] + 
      v[1]*v[5]*v[6] + v[1]*v[6]*v[7]*v[8]*v[9] + v[1]*v[6]*v[7]*v[8] + 
      v[2]*v[5]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] + v[6]*v[7]*v[8]*v[9] +
      v[6]*v[7]*v[8];
   df9min[114] := df9[114] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[9] + 
      v[1]*v[2]*v[5]*v[7]*v[9] + v[1]*v[2]*v[5]*v[7] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[6] + 
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[7] + 
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8];
   df9min[115] := df9[115] + v[1]*v[3]*v[4]*v[7]*v[8];
   df9min[116] := df9[116] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[7]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[7] + 
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[9];
   df9min[117] := df9[117] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4] +
      v[1]*v[2]*v[3]*v[6]*v[7] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[7] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[4]*v[8] +
      v[1]*v[2]*v[4] + v[1]*v[4]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[5] + v[2]*v[3]*v[4]*v[6] +
      v[2]*v[3]*v[4]*v[7]*v[9] + v[2]*v[3]*v[4]*v[8] + v[2]*v[3]*v[4] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[7]*v[8] +
      v[2]*v[3]*v[7]*v[9] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[8] +
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7]*v[9] +
      v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6]*v[8] + v[2]*v[4]*v[6]*v[9] +
      v[2]*v[4]*v[6] + v[2]*v[4]*v[7]*v[8]*v[9] + v[2]*v[4]*v[7]*v[8] +
      v[2]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[4] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[7]*v[8]*v[9];
   df9min[118] := df9[118] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[6]*v[7]*v[8] + 
      v[2]*v[4]*v[5]*v[6]*v[9] + v[3]*v[4]*v[5]*v[6]*v[7] + 
      v[3]*v[4]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[119] := df9[119] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8];
   df9min[120] := df9[120] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[9] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[7]*v[9] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[3]*v[7]*v[9] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[9];
   df9min[121] := df9[121] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[9] + v[3]*v[4]*v[7]*v[8]*v[9];
   df9min[122] := df9[122] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[9] + v[1]*v[4]*v[6]*v[7]*v[8] + 
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[6]*v[8] + v[2]*v[3]*v[7]*v[8] + v[2]*v[3]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8] + v[3]*v[4]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[8]*v[9] + v[3]*v[7]*v[8]*v[9] + v[3]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8];
   df9min[123] := df9[123] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[3]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[6]*v[8] + 
      v[1]*v[2]*v[4]*v[6] + v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6] + 
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[5] + v[1]*v[2]*v[6]*v[7]*v[8] + 
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[2]*v[6]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[8]*v[9] +
      v[1]*v[2]*v[8] + v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[7]*v[8] + 
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[8] + v[1]*v[4]*v[5]*v[8]*v[9] + v[1]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[7]*v[8] + v[1]*v[4]*v[8]*v[9] + v[1]*v[4]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[8] + v[1]*v[5]*v[7]*v[8] +
      v[1]*v[5]*v[8] + v[1]*v[6]*v[7]*v[8]*v[9] + v[1]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[8]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[8]*v[9] +
      v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + v[1]*v[8] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[5] + 
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[8] + v[2]*v[3]*v[5]*v[6]*v[7] + 
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[5]*v[8] +
      v[2]*v[3]*v[5] + v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[8]*v[9] +
      v[2]*v[4]*v[5] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6] +
      v[2]*v[4]*v[7]*v[8] + v[2]*v[4]*v[8]*v[9] + v[2]*v[4]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[6]*v[8] +
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] +
      v[2]*v[5] + v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[8]*v[9];
   df9min[124] := df9[124] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[3]*v[5]*v[9] +
      v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[6]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[6]*v[7]*v[9];
   df9min[125] := df9[125] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[126] := df9[126] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[9] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[8] + v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[3]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7]*v[9];
   df9min[127] := df9[127] + v[1]*v[2]*v[4]*v[5]*v[6];
   df9min[128] := df9[128] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[5]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[129] := df9[129] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[9] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9];
   df9min[130] := df9[130] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[8] + 
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[6]*v[7]*v[8] + 
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[5]*v[8] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[3]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[8]*v[9];
   df9min[131] := df9[131] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[5]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5]*v[8]*v[9] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[5]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7] + v[3]*v[5]*v[7] +
      v[3]*v[5]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8];
   df9min[132] := df9[132] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[2]*v[7]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[8]*v[9] + v[2]*v[4]*v[5]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8];
   df9min[133] := df9[133] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[4]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[8]*v[9] + v[1]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[8]*v[9] +
      v[2]*v[4]*v[6]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[8] + v[4]*v[6]*v[8]*v[9] + v[4]*v[6]*v[8];
   df9min[134] := df9[134] + v[1]*v[2]*v[3]*v[6]*v[7] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] + 
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[6] + v[1]*v[2]*v[6]*v[7] + v[1]*v[2]*v[6] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[8]*v[9] +
      v[1]*v[2]*v[8] + v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[6] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[3]*v[8]*v[9] + v[1]*v[3]*v[8] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[9] + v[1]*v[4]*v[6] + v[1]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[8] + v[1]*v[7]*v[8]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] +
      v[1]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[4]*v[6] + 
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[6]*v[7]*v[8] + 
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[6]*v[8] + 
      v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[6] + v[2]*v[4]*v[5]*v[6]*v[9] + 
      v[2]*v[4]*v[6]*v[9] + v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[9] + 
      v[2]*v[6]*v[7]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5]*v[6]*v[9] + 
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7] + v[3]*v[4]*v[6]*v[8] + 
      v[3]*v[4]*v[6]*v[9] + v[3]*v[4]*v[6] + v[3]*v[5]*v[6]*v[7]*v[9] + 
      v[3]*v[5]*v[6]*v[9] + v[3]*v[6]*v[7]*v[8] + v[3]*v[6]*v[7]*v[9] + 
      v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[3]*v[6]*v[9] + v[3]*v[6] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[9] + v[4]*v[6]*v[8]*v[9] + 
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[8]*v[9] + v[6]*v[7]*v[8]*v[9] + 
      v[6]*v[8]*v[9];
   df9min[135] := df9[135] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[9] + v[1]*v[2]*v[6]*v[8] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[7]*v[8]*v[9] +
      v[1]*v[6]*v[7]*v[8] + v[1]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[6]*v[8] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[8] + v[2]*v[4]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8] +
      v[2]*v[5]*v[7]*v[8]*v[9] + v[2]*v[6]*v[8] + v[2]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8] + v[3]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8] + v[4]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8] + v[6]*v[7]*v[8] + v[7]*v[8]*v[9];
   df9min[136] := df9[136] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[137] := df9[137] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[3]*v[6] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[4]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] + 
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[8] + v[1]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[7]*v[8] + v[1]*v[4]*v[8] + v[1]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[6]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] + v[6]*v[7]*v[8]*v[9];
   df9min[138] := df9[138] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5]*v[8] + v[1]*v[3]*v[5]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] + v[3]*v[6]*v[8]*v[9] +
      v[3]*v[6]*v[8];
   df9min[139] := df9[139] + v[1]*v[2]*v[4]*v[5]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[8] + v[1]*v[4]*v[5]*v[9] + 
      v[1]*v[5]*v[6]*v[7]*v[9] + v[2]*v[3]*v[4]*v[5]*v[8] + 
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[8] + 
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[5]*v[6]*v[7]*v[9];
   df9min[140] := df9[140] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[1]*v[4]*v[5]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[141] := df9[141] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[7]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7] +
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7] + v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7];
   df9min[142] := df9[142] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[5]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[9];
   df9min[143] := df9[143] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[8]*v[9] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[6]*v[9] + v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[6]*v[9] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[9] + v[2]*v[6]*v[7]*v[9] +
      v[2]*v[6]*v[9];
   df9min[144] := df9[144] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] + 
      v[1]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[9];
   df9min[145] := df9[145] + v[1]*v[2]*v[3]*v[5]*v[9] +
      v[1]*v[3]*v[4]*v[7]*v[9] + v[2]*v[3]*v[4]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[146] := df9[146] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[5]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[6] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[8];
   df9min[147] := df9[147] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[148] := df9[148] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9];
   df9min[149] := df9[149] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[3]*v[4]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[8];
   df9min[150] := df9[150] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[3]*v[6] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8] + v[1]*v[4]*v[7]*v[8] +
      v[1]*v[4]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8];
   df9min[151] := df9[151] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[8] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8];
   df9min[152] := df9[152] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[1]*v[4]*v[7]*v[8];
   df9min[153] := df9[153] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[7] + 
      v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[9] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[9] + 
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[9];
   df9min[154] := df9[154] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[7]*v[9] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[9] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[3]*v[4]*v[7]*v[9] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[9] + v[1]*v[3]*v[5]*v[9] + v[1]*v[3]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[9] + v[2]*v[3]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[8]*v[9] +
      v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[6]*v[9] + v[2]*v[4]*v[5]*v[7]*v[9] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[5]*v[7]*v[8]*v[9] + v[3]*v[5]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[155] := df9[155] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[5]*v[8]*v[9];
   df9min[156] := df9[156] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[3]*v[4]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[157] := df9[157] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[8] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[6]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[2]*v[6]*v[9] + v[1]*v[3]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[9] + v[1]*v[5]*v[6]*v[9] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[5]*v[6]*v[7]*v[9];
   df9min[158] := df9[158] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[159] := df9[159] + v[2]*v[4]*v[5]*v[7]*v[8];
   df9min[160] := df9[160] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[3]*v[4] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[8]*v[9] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7]*v[9] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[6]*v[9] + v[1]*v[4]*v[5]*v[6] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[9] +
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6]*v[7]*v[9] + v[1]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[5]*v[8] + v[2]*v[3]*v[5]*v[9] +
      v[2]*v[3]*v[5] + v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[5]*v[6] +
      v[2]*v[4]*v[5]*v[9] + v[2]*v[4]*v[5] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6]*v[9] + v[2]*v[5]*v[6] +
      v[2]*v[5]*v[8]*v[9] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[2]*v[5] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[8] +
      v[4]*v[5]*v[8]*v[9] + v[4]*v[5]*v[8];
   df9min[161] := df9[161] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[162] := df9[162] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6]*v[8] + 
      v[1]*v[3]*v[5]*v[6]*v[9] + v[1]*v[3]*v[6]*v[7]*v[8] + 
      v[3]*v[5]*v[6]*v[7]*v[9];
   df9min[163] := df9[163] + v[1]*v[2]*v[3]*v[4]*v[9] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[164] := df9[164] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6]*v[9] + v[1]*v[4]*v[6]*v[7]*v[9] +
      v[1]*v[4]*v[6]*v[9] + v[1]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[9] + v[2]*v[4]*v[6]*v[7]*v[9] +
      v[2]*v[4]*v[6]*v[8] + v[2]*v[4]*v[6]*v[9] + v[2]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[6]*v[9] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[6]*v[9] + v[3]*v[5]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[9] +
      v[4]*v[6]*v[7]*v[9] + v[4]*v[6]*v[9];
   df9min[165] := df9[165] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[7]*v[9] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[8]*v[9];
   df9min[166] := df9[166] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[5]*v[8] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9];
   df9min[167] := df9[167] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[168] := df9[168] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[7] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[6]*v[8]*v[9];
   df9min[169] := df9[169] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[8] + v[2]*v[4]*v[5]*v[8]*v[9];
   df9min[170] := df9[170] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[3]*v[6]*v[8]*v[9] + v[1]*v[4]*v[5]*v[8]*v[9] + 
      v[1]*v[4]*v[6]*v[8]*v[9] + v[2]*v[3]*v[4]*v[6]*v[7] + 
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[6]*v[8]*v[9] + 
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[8]*v[9];
   df9min[171] := df9[171] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[7] + 
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7] + 
      v[1]*v[4]*v[5] + v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[6]*v[8] + 
      v[4]*v[5]*v[6]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[8]*v[9];
   df9min[172] := df9[172] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[5] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[8] + v[1]*v[3]*v[6]*v[8] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[173] := df9[173] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] + v[3]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[174] := df9[174] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[8] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[4]*v[6]*v[7] + 
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] + 
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[8] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[5]*v[8]*v[9] +
      v[1]*v[3]*v[5]*v[8] + v[1]*v[3]*v[6]*v[7]*v[8] + 
      v[1]*v[3]*v[6]*v[8]*v[9] + v[1]*v[3]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[7] + v[2]*v[3]*v[4]*v[8]*v[9] + v[2]*v[3]*v[4]*v[8] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[8]*v[9] + v[2]*v[4]*v[5]*v[8] +
      v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[8] +
      v[2]*v[4]*v[7]*v[8]*v[9] + v[2]*v[4]*v[7]*v[8] + v[2]*v[4]*v[7] +
      v[2]*v[5]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[8]*v[9] +
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] +
      v[2]*v[6]*v[8]*v[9] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[8]*v[9] + v[3]*v[4]*v[5]*v[8] + 
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8] + v[3]*v[4]*v[8]*v[9] + v[3]*v[4]*v[8] +
      v[3]*v[5]*v[7]*v[8]*v[9] + v[3]*v[5]*v[7]*v[8] + v[3]*v[5]*v[8]*v[9] +
      v[3]*v[5]*v[8] + v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[8]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7];
   df9min[175] := df9[175] + v[2]*v[3]*v[5]*v[6]*v[8];
   df9min[176] := df9[176] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[3]*v[8] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[8]*v[9] + v[1]*v[4]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[4]*v[5]*v[6]*v[8] + 
      v[2]*v[4]*v[5]*v[8]*v[9] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[177] := df9[177] + v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[178] := df9[178];
   df9min[179] := df9[179] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[8] + 
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[7]*v[8] + 
      v[1]*v[2]*v[5]*v[8]*v[9] + v[1]*v[2]*v[5]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[8]*v[9] + v[1]*v[2]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[5]*v[8] + 
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[7]*v[8] + v[2]*v[3]*v[8]*v[9] + 
      v[2]*v[3]*v[8] + v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] + 
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7] +
      v[2]*v[4]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[8]*v[9] +
      v[2]*v[5]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] +
      v[2]*v[8]*v[9] + v[2]*v[8] + v[3]*v[4]*v[5]*v[6]*v[7] + 
      v[3]*v[4]*v[5]*v[6] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8];
   df9min[180] := df9[180] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[5]*v[6]*v[7] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[181] := df9[181] + v[2]*v[3]*v[4]*v[7]*v[8];
   df9min[182] := df9[182] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[6]*v[8] + 
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[6]*v[8] + 
      v[1]*v[2]*v[5]*v[7]*v[9] + v[1]*v[2]*v[5]*v[7] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] + 
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[6]*v[7]*v[8] + 
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7] +
      v[2]*v[4]*v[7]*v[9] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[7]*v[9] + v[2]*v[5]*v[7] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] + v[2]*v[7]*v[8]*v[9] +
      v[2]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8] + v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[7]*v[8]*v[9] + v[3]*v[7]*v[8];
   df9min[183] := df9[183] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[184] := df9[184] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[6]*v[7] + 
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6] + 
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[7] + v[1]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[6] + v[1]*v[4]*v[7]*v[8] + v[1]*v[4]*v[7]*v[9] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] + 
      v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[7]*v[8] + v[2]*v[4]*v[7]*v[9] + 
      v[3]*v[4]*v[5]*v[7]*v[9] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[9] + v[4]*v[7]*v[8] + v[4]*v[7]*v[9];
   df9min[185] := df9[185] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[7] + v[1]*v[2]*v[3]*v[6] + 
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[3]*v[4]*v[5]*v[8] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[8] + 
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[6]*v[8] + 
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8];
   df9min[186] := df9[186] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[9] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[9] +
      v[1]*v[4]*v[6]*v[8] + v[1]*v[6]*v[7]*v[8]*v[9] + 
      v[2]*v[3]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[187] := df9[187] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[9] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[6]*v[9];
   df9min[188] := df9[188] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[5]*v[6]*v[7]*v[8];
   df9min[189] := df9[189] + v[1]*v[2]*v[4]*v[6]*v[7];
   df9min[190] := df9[190] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[8]*v[9];
   df9min[191] := df9[191] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[192] := df9[192] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[7]*v[8]*v[9];
   df9min[193] := df9[193] + v[3]*v[5]*v[6]*v[8]*v[9];
   df9min[194] := df9[194] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[1]*v[4]*v[6]*v[7]*v[8];
   df9min[195] := df9[195] + v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[196] := df9[196] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[7]*v[9] + v[1]*v[2]*v[7]*v[9] +
      v[3]*v[5]*v[6]*v[8]*v[9];
   df9min[197] := df9[197] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[6]*v[7]*v[9] +
      v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[5]*v[6] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[7] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[8] + v[2]*v[3]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6] + v[2]*v[4]*v[5]*v[7]*v[9] + v[3]*v[4]*v[5]*v[6] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[8]*v[9] + v[3]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6];
   df9min[198] := df9[198] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[4]*v[5]*v[7]*v[9] +
      v[1]*v[4]*v[5]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[199] := df9[199] + v[2]*v[3]*v[4]*v[5]*v[8] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9];
   df9min[200] := df9[200] + v[1]*v[3]*v[5]*v[6]*v[8];
   df9min[201] := df9[201];
   df9min[202] := df9[202] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[6]*v[8]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] + 
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] + 
      v[4]*v[5]*v[6]*v[8]*v[9];
   df9min[203] := df9[203] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[6]*v[7]*v[8] + 
      v[2]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[204] := df9[204] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[8]*v[9];
   df9min[205] := df9[205] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[4]*v[5]*v[6]*v[8];
   df9min[206] := df9[206] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[207] := df9[207];
   df9min[208] := df9[208] + v[1]*v[2]*v[3]*v[8]*v[9];
   df9min[209] := df9[209] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8];
   df9min[210] := df9[210] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[211] := df9[211] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[6]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[7] + 
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[7] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[6]*v[7];
   df9min[212] := df9[212];
   df9min[213] := df9[213] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[9] + v[1]*v[2]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[4]*v[5]*v[7]*v[8];
   df9min[214] := df9[214] + v[1]*v[2]*v[3]*v[5]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[9] + v[1]*v[2]*v[3]*v[6]*v[9] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9];
   df9min[215] := df9[215];
   df9min[216] := df9[216] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[6]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[217] := df9[217] + v[3]*v[4]*v[5]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[218] := df9[218] + v[1]*v[2]*v[3]*v[5]*v[9] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7]*v[9] + 
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[4]*v[5]*v[9] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[9] + v[2]*v[3]*v[6]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[5]*v[6]*v[7];
   df9min[219] := df9[219] + v[1]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[9];
   df9min[220] := df9[220] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[8] + v[1]*v[3]*v[6]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[9];
   df9min[221] := df9[221] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[2]*v[3]*v[5]*v[7]*v[8];
   df9min[222] := df9[222] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[9] + v[1]*v[2]*v[3]*v[4] +
      v[1]*v[2]*v[3]*v[5]*v[9] + v[1]*v[2]*v[3]*v[5] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[9] + v[1]*v[2]*v[3] +
      v[1]*v[2]*v[4]*v[5]*v[8] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[9] + v[1]*v[2]*v[5]*v[6] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7]*v[9] +
      v[1]*v[2]*v[5]*v[7] + v[1]*v[2]*v[5]*v[8] + v[1]*v[2]*v[5]*v[9] +
      v[1]*v[2]*v[5] + v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[9] +
      v[1]*v[2]*v[6]*v[7] + v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[2]*v[6]*v[8] +
      v[1]*v[2]*v[6]*v[9] + v[1]*v[2]*v[6] + v[1]*v[2]*v[7]*v[8]*v[9] +
      v[1]*v[2]*v[7]*v[8] + v[1]*v[2]*v[7]*v[9] + v[1]*v[2]*v[7] +
      v[1]*v[2]*v[8]*v[9] + v[1]*v[2]*v[8] + v[1]*v[2]*v[9] + v[1]*v[2] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[2]*v[3]*v[5]*v[6]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[6] +
      v[2]*v[3]*v[5]*v[7]*v[9] + v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[5]*v[9] +
      v[2]*v[3]*v[5] + v[2]*v[3]*v[6]*v[7]*v[9] + v[2]*v[3]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[9] + v[2]*v[3]*v[6] + v[2]*v[3]*v[7]*v[9] +
      v[2]*v[3]*v[7] + v[2]*v[3]*v[9] + v[2]*v[3] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[9] +
      v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[6]*v[8] + v[2]*v[5]*v[6]*v[9] +
      v[2]*v[5]*v[6] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[7]*v[9] +
      v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[2]*v[5] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] +
      v[2]*v[6]*v[7] + v[2]*v[6]*v[8]*v[9] + v[2]*v[6]*v[8] + v[2]*v[6]*v[9] +
      v[2]*v[6] + v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] +
      v[2]*v[7] + v[2]*v[8]*v[9] + v[2]*v[8] + v[2]*v[9] + v[2] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8] +
      v[3]*v[4]*v[8]*v[9] + v[3]*v[4]*v[8];
   df9min[223] := df9[223] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[7];
   df9min[224] := df9[224];
   df9min[225] := df9[225] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8];
   df9min[226] := df9[226] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3]*v[8] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[8] + v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[3]*v[8]*v[9] + v[1]*v[3]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[6] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8] + v[3]*v[5]*v[6] +
      v[3]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9];
   df9min[227] := df9[227] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[9];
   df9min[228] := df9[228] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[5]*v[8]*v[9] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[8]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8]*v[9] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[6]*v[7]*v[8] + v[1]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[7] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] +
      v[2]*v[6]*v[8]*v[9] + v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[229] := df9[229] + v[1]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8];
   df9min[230] := df9[230] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[8];
   df9min[231] := df9[231] + v[2]*v[4]*v[5]*v[6]*v[7];
   df9min[232] := df9[232] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[233] := df9[233] + v[1]*v[2]*v[3]*v[8]*v[9];
   df9min[234] := df9[234] + v[1]*v[2]*v[3]*v[4]*v[8] +
      v[1]*v[2]*v[3]*v[5]*v[8] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[3]*v[5]*v[6]*v[8] +
      v[1]*v[4]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[8]*v[9];
   df9min[235] := df9[235] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[6]*v[9] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[7];
   df9min[236] := df9[236] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[5]*v[6]*v[7] + v[1]*v[3]*v[5]*v[8]*v[9] + 
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[4]*v[5]*v[7] +
      v[1]*v[4]*v[5]*v[8]*v[9] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[5]*v[6]*v[7] + v[1]*v[5]*v[8]*v[9] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[4]*v[5]*v[6]*v[7] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[5]*v[6]*v[8]*v[9] + 
      v[2]*v[6]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[5]*v[8]*v[9] + v[3]*v[5]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7] + v[4]*v[5]*v[7] +
      v[4]*v[5]*v[8]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[8]*v[9];
   df9min[237] := df9[237] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[7] + v[1]*v[2]*v[3]*v[7] + 
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] + 
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[8]*v[9] + 
      v[1]*v[3]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[8] +
      v[1]*v[5]*v[6]*v[7]*v[8] + v[1]*v[5]*v[7]*v[8]*v[9] +
      v[1]*v[5]*v[7]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[7] +
      v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[7] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[4]*v[6]*v[8]*v[9] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8] + v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[8] +
      v[3]*v[7]*v[8]*v[9] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] + v[5]*v[7]*v[8]*v[9] +
      v[5]*v[7]*v[8];
   df9min[238] := df9[238] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[4]*v[7] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[4]*v[5]*v[7] + 
      v[1]*v[2]*v[4]*v[6]*v[9] + v[1]*v[2]*v[4]*v[7]*v[9] + 
      v[1]*v[2]*v[5]*v[6]*v[8] + v[1]*v[2]*v[5]*v[7]*v[8] + 
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[4]*v[7] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[5]*v[6]*v[8] + 
      v[1]*v[4]*v[5]*v[6]*v[9] + v[1]*v[4]*v[6]*v[7]*v[8] + 
      v[1]*v[4]*v[6]*v[7]*v[9] + v[1]*v[4]*v[6]*v[8] + v[1]*v[4]*v[6]*v[9] + 
      v[3]*v[4]*v[5]*v[7]*v[9] + v[3]*v[4]*v[6]*v[7]*v[9] + 
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[9];
   df9min[239] := df9[239] + v[2]*v[4]*v[5]*v[6]*v[7];
   df9min[240] := df9[240] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[241] := df9[241] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5] + 
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[3]*v[5]*v[6]*v[8] + 
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[8]*v[9] + 
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] + 
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8];
   df9min[242] := df9[242] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[5]*v[6]*v[7] +
      v[1]*v[3]*v[5]*v[8]*v[9] + v[2]*v[4]*v[5]*v[6]*v[8] + 
      v[2]*v[5]*v[6]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[6]*v[7]*v[8];
   df9min[243] := df9[243] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[2]*v[4]*v[7] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[7] + v[1]*v[3]*v[4]*v[5]*v[8] + 
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[4]*v[5]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[7] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[7]*v[8] + v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[6]*v[7] +
      v[2]*v[4]*v[7] + v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[6]*v[7]*v[8] +
      v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5]*v[6]*v[7] +
      v[3]*v[4]*v[5]*v[7] + v[3]*v[4]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8] +
      v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[244] := df9[244] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[8];
   df9min[245] := df9[245] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[8] + v[1]*v[4]*v[5]*v[8]*v[9] +
      v[1]*v[4]*v[5]*v[8] + v[4]*v[6]*v[7]*v[8]*v[9];
   df9min[246] := df9[246] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[5]*v[6] +
      v[1]*v[4]*v[6]*v[7]*v[8];
   df9min[247] := df9[247] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[6];
   df9min[248] := df9[248] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[6];
   df9min[249] := df9[249] + v[2]*v[3]*v[4]*v[5]*v[7];
   df9min[250] := df9[250] + v[1]*v[2]*v[3]*v[7]*v[8] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[6]*v[7]*v[9] + v[1]*v[3]*v[7]*v[9] +
      v[1]*v[4]*v[5]*v[7]*v[9] + v[2]*v[3]*v[4]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[7]*v[9] +
      v[2]*v[3]*v[4]*v[8]*v[9] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[3]*v[5]*v[7]*v[8] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8] +
      v[2]*v[5]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[4]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[7]*v[9] + v[3]*v[6]*v[7]*v[9] +
      v[3]*v[7]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[251] := df9[251];
   df9min[252] := df9[252] + v[3]*v[4]*v[6]*v[7]*v[8];
   df9min[253] := df9[253] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[254] := df9[254] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[8]*v[9] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[4]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[6]*v[8]*v[9] +
      v[1]*v[4]*v[7]*v[8]*v[9] + v[1]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[2]*v[5]*v[8]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9];
   df9min[255] := df9[255] + v[4]*v[5]*v[6]*v[7]*v[8];
   df9min[256] := df9[256] + v[1]*v[2]*v[3]*v[6]*v[7] +
      v[2]*v[3]*v[7]*v[8]*v[9];
   df9min[257] := df9[257] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[9] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[258] := df9[258] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[1]*v[2]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[7];
   df9min[259] := df9[259] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[3]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[6]*v[7]*v[8] + v[3]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[4]*v[5]*v[7]*v[8];
   df9min[260] := df9[260] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[7] + v[1]*v[2]*v[4]*v[5]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[7] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[2]*v[4]*v[7]*v[9] + v[1]*v[2]*v[4]*v[7] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[2]*v[5]*v[7] +
      v[1]*v[2]*v[6]*v[7]*v[8] + v[1]*v[2]*v[6]*v[7] + v[1]*v[2]*v[7]*v[8] +
      v[1]*v[2]*v[7] + v[1]*v[3]*v[4]*v[6]*v[9] + v[1]*v[3]*v[4]*v[7]*v[9] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[9] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[9] +
      v[1]*v[3]*v[6]*v[8]*v[9] + v[1]*v[3]*v[6]*v[9] + v[1]*v[3]*v[8]*v[9] +
      v[1]*v[3]*v[9] + v[1]*v[4]*v[6]*v[8]*v[9] + v[1]*v[4]*v[6]*v[9] +
      v[1]*v[4]*v[8]*v[9] + v[1]*v[4]*v[9] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[1]*v[6]*v[7]*v[9] + v[1]*v[6]*v[8]*v[9] + v[1]*v[6]*v[9] +
      v[1]*v[7]*v[8]*v[9] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + v[1]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[7] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[4]*v[7]*v[8] + v[2]*v[3]*v[4]*v[7] +
      v[2]*v[3]*v[5]*v[6]*v[9] + v[2]*v[3]*v[5]*v[7]*v[9] +
      v[2]*v[3]*v[5]*v[7] + v[2]*v[3]*v[5]*v[8]*v[9] + v[2]*v[3]*v[5]*v[9] +
      v[2]*v[3]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7] + v[2]*v[3]*v[7]*v[8] +
      v[2]*v[3]*v[7] + v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[7] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7] + v[2]*v[4]*v[7]*v[8] +
      v[2]*v[4]*v[7]*v[9] + v[2]*v[4]*v[7] + v[2]*v[5]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7] + v[2]*v[5]*v[6]*v[8]*v[9] + v[2]*v[5]*v[6]*v[9] +
      v[2]*v[5]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[8] + v[2]*v[5]*v[7] +
      v[2]*v[5]*v[8]*v[9] + v[2]*v[5]*v[9] + v[2]*v[6]*v[7]*v[8]*v[9] +
      v[2]*v[6]*v[7]*v[8] + v[2]*v[6]*v[7]*v[9] + v[2]*v[6]*v[7] +
      v[2]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[2]*v[7] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[6]*v[7]*v[9] +
      v[3]*v[4]*v[7]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] + v[3]*v[5]*v[7]*v[8] +
      v[3]*v[5]*v[7]*v[9] + v[3]*v[6]*v[7]*v[8]*v[9] + v[3]*v[6]*v[7]*v[9] +
      v[3]*v[7]*v[8]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[9];
   df9min[261] := df9[261];
   df9min[262] := df9[262] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[8]*v[9] +
      v[3]*v[4]*v[7]*v[8]*v[9];
   df9min[263] := df9[263] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[7] + v[1]*v[2]*v[3]*v[4] + 
      v[1]*v[2]*v[3]*v[5]*v[7] + v[1]*v[2]*v[3]*v[5] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[3]*v[7] +
      v[1]*v[2]*v[3]*v[8]*v[9] + v[1]*v[2]*v[3] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[3]*v[4]*v[5]*v[6] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[5] + v[1]*v[3]*v[4]*v[6]*v[7] + 
      v[1]*v[3]*v[4]*v[6]*v[8] + v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7] + 
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6]*v[7] + 
      v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[7] + v[1]*v[3]*v[5] + 
      v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6]*v[7] + v[1]*v[3]*v[6] + 
      v[1]*v[3]*v[7] + v[1]*v[3]*v[8]*v[9] + v[1]*v[3] +
      v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[8] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[8]*v[9] + 
      v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8];
   df9min[264] := df9[264] + v[2]*v[3]*v[5]*v[6]*v[7];
   df9min[265] := df9[265] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[8]*v[9] +
      v[2]*v[6]*v[7]*v[8]*v[9] + v[2]*v[7]*v[8]*v[9];
   df9min[266] := df9[266] + v[1]*v[2]*v[4]*v[6]*v[7];
   df9min[267] := df9[267] + v[1]*v[2]*v[4]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[4]*v[8]*v[9] + v[1]*v[4]*v[5]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[7] + v[1]*v[4]*v[6]*v[7]*v[8] + v[1]*v[4]*v[8]*v[9] +
      v[2]*v[4]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[5]*v[6]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[8]*v[9];
   df9min[268] := df9[268];
   df9min[269] := df9[269] + v[1]*v[2]*v[3]*v[7]*v[8];
   df9min[270] := df9[270] + v[1]*v[3]*v[4]*v[6]*v[7];
   df9min[271] := df9[271] + v[2]*v[3]*v[4]*v[5]*v[7];
   df9min[272] := df9[272] + v[1]*v[2]*v[3]*v[4]*v[7] +
      v[1]*v[2]*v[3]*v[6]*v[8] + v[1]*v[2]*v[4]*v[7]*v[8] +
      v[1]*v[4]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[7] + v[2]*v[3]*v[5]*v[6]*v[8] + v[2]*v[3]*v[6]*v[8] +
      v[2]*v[3]*v[7]*v[8]*v[9] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[7]*v[8]*v[9] + v[2]*v[4]*v[7]*v[8];
   df9min[273] := df9[273] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[2]*v[3]*v[4]*v[6]*v[7] +
      v[2]*v[3]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8];
   df9min[274] := df9[274] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[5]*v[6] + v[1]*v[2]*v[4]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[4]*v[7]*v[9] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[3]*v[4]*v[6]*v[7] +
      v[1]*v[4]*v[5]*v[6]*v[7] + v[1]*v[4]*v[6]*v[7]*v[9] +
      v[1]*v[4]*v[6]*v[7] + v[2]*v[3]*v[4]*v[7]*v[8] +
      v[2]*v[3]*v[4]*v[7]*v[9] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7]*v[9] +
      v[2]*v[4]*v[7]*v[8] + v[2]*v[4]*v[7]*v[9] + v[3]*v[4]*v[5]*v[6]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[4]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8] + v[4]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[8];
   df9min[275] := df9[275] + v[1]*v[2]*v[4]*v[8]*v[9] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[2]*v[4]*v[5]*v[6]*v[7] + v[2]*v[4]*v[5]*v[6] +
      v[2]*v[5]*v[6]*v[8]*v[9] + v[2]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8];
   df9min[276] := df9[276] + v[1]*v[2]*v[4]*v[6]*v[7] +
      v[1]*v[4]*v[7]*v[8]*v[9];
   df9min[277] := df9[277] + v[1]*v[2]*v[3]*v[6]*v[8] +
      v[2]*v[3]*v[4]*v[5]*v[6] + v[2]*v[3]*v[5]*v[6]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8];
   df9min[279] := df9[279] + v[1]*v[2]*v[3]*v[7]*v[8];
   df9min[280] := df9[280] + v[1]*v[2]*v[5]*v[8]*v[9] +
      v[1]*v[3]*v[4]*v[6]*v[7];
   df9min[281] := df9[281] + v[1]*v[2]*v[3]*v[8]*v[9] +
      v[1]*v[2]*v[6]*v[8]*v[9] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9];
   df9min[282] := df9[282];
   df9min[283] := df9[283] + v[1]*v[2]*v[3]*v[4]*v[6];
   df9min[284] := df9[284] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[2]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[7]*v[8];
   df9min[286] := df9[286] + v[1]*v[2]*v[3]*v[4]*v[5];
   df9min[287] := df9[287] + v[2]*v[3]*v[4]*v[5]*v[6];
   df9min[288] := df9[288];
   df9min[290] := df9[290] + v[1]*v[2]*v[3]*v[4]*v[6] +
      v[1]*v[2]*v[5]*v[6]*v[7] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7]*v[8] + 
      v[1]*v[5]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[6]*v[9] +
      v[2]*v[3]*v[4]*v[6] + v[2]*v[5]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[9] + v[2]*v[5]*v[6]*v[7] + 
      v[2]*v[5]*v[7]*v[8]*v[9] + v[3]*v[4]*v[5]*v[7]*v[8] + 
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[4]*v[7]*v[8] +
      v[3]*v[5]*v[7]*v[8]*v[9] + v[4]*v[5]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[7]*v[8]*v[9];
   df9min[291] := df9[291] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[5]*v[6]*v[7] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[4]*v[5]*v[6]*v[7]*v[8] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[5]*v[6]*v[7]*v[8];
   df9min[292] := df9[292] + v[1]*v[2]*v[6]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[2]*v[3]*v[6]*v[7]*v[8] +
      v[2]*v[4]*v[7]*v[8]*v[9] + v[2]*v[5]*v[7]*v[8]*v[9] +
      v[2]*v[7]*v[8]*v[9] + v[3]*v[4]*v[6]*v[7]*v[8];
   df9min[293] := df9[293] + v[1]*v[2]*v[3]*v[7]*v[8];
   df9min[294] := df9[294] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[3]*v[4]*v[6] + v[1]*v[2]*v[3]*v[4] +
      v[1]*v[2]*v[3]*v[5]*v[6] + v[1]*v[2]*v[3]*v[5] + v[1]*v[2]*v[3]*v[6] +
      v[1]*v[2]*v[3]*v[7]*v[8] + v[1]*v[2]*v[3] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[5] + v[1]*v[3]*v[4]*v[6] + v[1]*v[3]*v[4]*v[7]*v[8] +
      v[1]*v[3]*v[4] + v[1]*v[3]*v[5]*v[6] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[3]*v[5] + v[1]*v[3]*v[6]*v[7]*v[8] + v[1]*v[3]*v[6] +
      v[1]*v[3]*v[7]*v[8] + v[1]*v[3] + v[2]*v[3]*v[6]*v[7]*v[8];
   df9min[296] := df9[296] + v[1]*v[3]*v[4]*v[5]*v[7];
   df9min[297] := df9[297] + v[2]*v[3]*v[4]*v[5]*v[6];
   df9min[299] := df9[299] + v[1]*v[2]*v[4]*v[6]*v[8] +
      v[1]*v[2]*v[5]*v[7]*v[8] + v[1]*v[3]*v[4]*v[5]*v[7] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[1]*v[5]*v[6]*v[7]*v[8] +
      v[1]*v[6]*v[7]*v[8]*v[9] + v[2]*v[3]*v[4]*v[5]*v[7] +
      v[2]*v[3]*v[4]*v[6]*v[8] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[4]*v[6]*v[8] + v[2]*v[6]*v[7]*v[8]*v[9] +
      v[3]*v[4]*v[5]*v[7]*v[8] + v[3]*v[4]*v[5]*v[7] +
      v[4]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8]*v[9] +
      v[6]*v[7]*v[8]*v[9];
   df9min[300] := df9[300] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[6]*v[7]*v[8]*v[9];
   df9min[301] := df9[301] + v[1]*v[4]*v[5]*v[8]*v[9] +
      v[2]*v[4]*v[5]*v[7]*v[9] + v[2]*v[4]*v[6]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[6]*v[8]*v[9] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[9] +
      v[4]*v[5]*v[6]*v[8]*v[9];
   df9min[305] := df9[305] + v[1]*v[2]*v[3]*v[5]*v[6];
   df9min[306] := df9[306] + v[3]*v[4]*v[5]*v[6]*v[8];
   df9min[307] := df9[307] + v[1]*v[2]*v[3]*v[5]*v[7] +
      v[1]*v[2]*v[4]*v[6]*v[8] + v[1]*v[2]*v[5]*v[6]*v[8] +
      v[1]*v[2]*v[6]*v[8] + v[1]*v[4]*v[5]*v[6]*v[8] + v[1]*v[4]*v[6]*v[8] + 
      v[1]*v[5]*v[6]*v[8] + v[1]*v[6]*v[8] + v[2]*v[3]*v[6]*v[7]*v[8] + 
      v[3]*v[4]*v[6]*v[7]*v[8] + v[3]*v[5]*v[6]*v[7]*v[8] + 
      v[3]*v[6]*v[7]*v[8]*v[9] + v[4]*v[5]*v[6]*v[7]*v[8] + 
      v[4]*v[6]*v[7]*v[8]*v[9] + v[4]*v[6]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[6]*v[7]*v[8] + v[6]*v[7]*v[8]*v[9] +
      v[6]*v[7]*v[8];
   df9min[309] := df9[309] + v[3]*v[5]*v[6]*v[7]*v[8];
   df9min[310] := df9[310] + v[2]*v[3]*v[4]*v[5]*v[6];
   df9min[311] := df9[311] + v[3]*v[5]*v[7]*v[8]*v[9];
   df9min[313] := df9[313] + v[1]*v[2]*v[3]*v[4]*v[5];
   df9min[315] := df9[315];
   df9min[317] := df9[317] + v[1]*v[2]*v[4]*v[5]*v[6] +
      v[1]*v[2]*v[4]*v[7]*v[8] + v[1]*v[2]*v[5]*v[7]*v[8] +
      v[1]*v[2]*v[7]*v[8]*v[9] + v[1]*v[3]*v[4]*v[5]*v[6] +
      v[1]*v[3]*v[4]*v[7]*v[8] + v[1]*v[3]*v[5]*v[7]*v[8] +
      v[1]*v[4]*v[5]*v[6] + v[1]*v[4]*v[7]*v[8] + v[1]*v[6]*v[7]*v[8]*v[9] +
      v[1]*v[7]*v[8]*v[9] + v[2]*v[4]*v[5]*v[7]*v[8] +
      v[2]*v[5]*v[6]*v[7]*v[8] + v[2]*v[5]*v[7]*v[8] +
      v[3]*v[4]*v[7]*v[8]*v[9] + v[3]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[5]*v[7]*v[8] + v[4]*v[5]*v[6]*v[7]*v[8] + v[4]*v[5]*v[7]*v[8] +
      v[5]*v[6]*v[7]*v[8]*v[9] + v[5]*v[7]*v[8]*v[9];
   df9min[319] := df9[319] + v[1]*v[2]*v[3]*v[5]*v[6] +
      v[1]*v[3]*v[5]*v[7]*v[8] + v[2]*v[5]*v[6]*v[7]*v[8] +
      v[3]*v[6]*v[7]*v[8]*v[9];
   df9min[320] := df9[320];
   df9min[322] := df9[322] + v[1]*v[2]*v[3]*v[4]*v[5];
   df9min[323] := df9[323] + v[1]*v[3]*v[4]*v[5]*v[7];
   df9min[325] := df9[325] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[2]*v[4]*v[8]*v[9] + v[1]*v[2]*v[5]*v[8]*v[9] +
      v[1]*v[4]*v[6]*v[7]*v[8] + v[2]*v[3]*v[4]*v[5]*v[6] +
      v[2]*v[3]*v[4]*v[5] + v[3]*v[4]*v[6]*v[7]*v[8] +
      v[3]*v[4]*v[6]*v[8]*v[9] + v[4]*v[5]*v[6]*v[8]*v[9] +
      v[4]*v[6]*v[7]*v[8] + v[4]*v[6]*v[8]*v[9];
   df9min[326] := df9[326] + v[1]*v[2]*v[3]*v[4]*v[5];
   df9min[327] := df9[327] + v[1]*v[2]*v[3]*v[4]*v[6];
   df9min[328] := df9[328] + v[1]*v[3]*v[7]*v[8]*v[9] +
      v[2]*v[3]*v[5]*v[6]*v[8];
   df9min[329] := df9[329] + v[1]*v[3]*v[4]*v[6]*v[9];
   df9min[330] := df9[330] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[5]*v[6]*v[7]*v[8]*v[9];
   df9min[337] := df9[337] + v[1]*v[2]*v[3]*v[4]*v[5];
   df9min[346] := df9[346] + v[1]*v[2]*v[3]*v[4]*v[5] +
      v[1]*v[5]*v[6]*v[7]*v[8];


==> anc/9varpolys <==
f9 := [];
f9[1] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[3]*v[4]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[5]*v[8]*v[9] + v[6]*v[7]*v[9]
;
f9[2] :=
v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[3] :=
v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[7]*v[8] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + 
    v[5]*v[6]*v[7]
;
f9[4] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[5] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[5]*v[8]*v[9] + v[6]*v[7]*v[9]
;
f9[6] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[7] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[5]*v[9] + v[5]*v[6]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[8] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[5]*v[8] + 
    v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[9]
;
f9[9] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[5]*v[8] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9]
;
f9[10] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[4]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[7]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[11] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[12] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[13] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[5]*v[7]*v[8]
;
f9[14] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[15] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[8] + v[2]*v[4]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
    v[5]*v[7]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[16] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[17] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
    v[1]*v[6]*v[9] + v[2]*v[3]*v[8] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + 
    v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[18] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + v[3]*v[5]*v[8] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[9] + 
    v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[5]*v[7]*v[9]
;
f9[19] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[2]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[20] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[7]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[6]*v[9] + v[6]*v[7]*v[8]
;
f9[21] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
    v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + v[2]*v[4]*v[8] + v[3]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[9] + v[5]*v[6]*v[7]
;
f9[22] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[23] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[24] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[25] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[5]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[26] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[3]*v[5]*v[9] + v[3]*v[7]*v[8] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[27] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[7]*v[8] + 
    v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + 
    v[5]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[28] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[29] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + v[2]*v[7]*v[8] + v[3]*v[4]*v[8] + 
    v[3]*v[6]*v[9] + v[4]*v[7]*v[8] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[30] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[31] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[32] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + 
    v[5]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[33] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[8] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[5]*v[6]*v[7]
;
f9[34] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[5]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[5]*v[7]*v[8] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[35] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[3]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + 
    v[5]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[36] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[5]*v[9] + v[2]*v[6]*v[9] + v[3]*v[5]*v[8] + v[4]*v[5]*v[9] + 
    v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[37] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[7]*v[8] + v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[38] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[9] + v[3]*v[6]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[8] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[39] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[7]*v[8] + 
    v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[9] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[40] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[9] + v[3]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[41] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[42] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[43] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[6]*v[8] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9]
;
f9[44] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + v[2]*v[5]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[8] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[4]*v[6]*v[9] + 
    v[5]*v[7]*v[8] + v[5]*v[7]*v[9] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[45] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + 
    v[5]*v[7]*v[8] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[46] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[6]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + 
    v[5]*v[7]*v[8] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[47] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[4]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[48] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[7]*v[8] + 
    v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + 
    v[5]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[49] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + 
    v[6]*v[8]*v[9]
;
f9[50] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[5]*v[9] + 
    v[4]*v[7]*v[8] + v[4]*v[7]*v[9]
;
f9[51] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[8] + v[2]*v[5]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[6]*v[8]*v[9]
;
f9[52] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[8] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[53] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[5]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[8]*v[9] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[54] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[7]*v[8] + v[3]*v[5]*v[9] + v[4]*v[5]*v[6] + 
    v[6]*v[7]*v[9]
;
f9[55] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + v[6]*v[8]*v[9]
;
f9[56] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[6]*v[7]*v[8]
;
f9[57] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[8] + v[2]*v[5]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[6]*v[8]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[58] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[6]*v[7]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[59] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + v[5]*v[7]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[60] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[61] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[6] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[8] + 
    v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[5]*v[9] + 
    v[6]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[62] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[5]*v[9] + v[2]*v[8]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[8] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[63] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + 
    v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[7]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[64] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[65] :=
v[1]*v[2]*v[3] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[6]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
    v[5]*v[8]*v[9]
;
f9[66] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[7]*v[8]
;
f9[67] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[68] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + 
    v[6]*v[7]*v[9]
;
f9[69] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[70] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[71] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[72] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[7]*v[8] + v[5]*v[8]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[73] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[8] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[74] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[4]*v[9] + v[2]*v[7]*v[8] + 
    v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[6]*v[7]*v[9]
;
f9[75] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[4]*v[6]*v[9] + 
    v[5]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[76] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[6]*v[7]*v[8]
;
f9[77] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[5]*v[8] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[78] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + 
    v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + 
    v[3]*v[7]*v[9] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[79] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[9] + 
    v[6]*v[7]*v[9]
;
f9[80] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[81] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[4]*v[8] + 
    v[2]*v[3]*v[8] + v[2]*v[5]*v[6] + v[2]*v[8]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[7]*v[8] + v[3]*v[8]*v[9] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[82] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[6]*v[9] + v[5]*v[7]*v[8]
;
f9[83] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[84] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[8]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[7]*v[8]*v[9]
;
f9[85] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9]
;
f9[86] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[87] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[88] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[7] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[89] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[8]*v[9]
;
f9[90] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[91] :=
v[1]*v[2]*v[3] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[6]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + 
    v[6]*v[8]*v[9]
;
f9[92] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[6]*v[8] + v[2]*v[4]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + 
    v[3]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[93] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[8]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[9] + v[6]*v[7]*v[9]
;
f9[94] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + v[2]*v[5]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[5]*v[8] + v[4]*v[7]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[95] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[4]*v[6]*v[9] + 
    v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[96] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[3]*v[9] + v[3]*v[4]*v[5] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[97] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + 
    v[4]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[98] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[3]*v[8]*v[9] + v[4]*v[6]*v[9]
;
f9[99] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + 
    v[1]*v[6]*v[8] + v[2]*v[4]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[100] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[7]*v[8] + v[5]*v[6]*v[9] + 
    v[5]*v[8]*v[9] + v[6]*v[7]*v[9]
;
f9[101] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[102] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + 
    v[3]*v[6]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + 
    v[5]*v[7]*v[8] + v[5]*v[7]*v[9] + v[6]*v[7]*v[9]
;
f9[103] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[2]*v[7]*v[8] + 
    v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[4]*v[5]*v[6] + v[6]*v[7]*v[9]
;
f9[104] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[1]*v[7]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[5]*v[7]*v[9] + 
    v[6]*v[8]*v[9]
;
f9[105] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
    v[1]*v[6]*v[9] + v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + v[2]*v[7]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[6]*v[9] + 
    v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[106] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[6]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[5]*v[8] + 
    v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + 
    v[5]*v[6]*v[7] + v[5]*v[6]*v[9]
;
f9[107] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + 
    v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[108] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[3]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + 
    v[5]*v[8]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[109] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[8] + v[2]*v[3]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[5]*v[9] + v[4]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[110] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[9]
;
f9[111] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + 
    v[5]*v[8]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[112] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
    v[2]*v[3]*v[9] + v[2]*v[6]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[9] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[113] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[7]*v[8]
;
f9[114] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[6]*v[9] + 
    v[4]*v[7]*v[8] + v[4]*v[7]*v[9]
;
f9[115] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[3]*v[9] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[5]*v[9] + v[4]*v[5]*v[6] + v[6]*v[7]*v[8]
;
f9[116] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[5]*v[7]*v[8]
;
f9[117] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[5]*v[6] + v[3]*v[7]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[8] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[118] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[5]*v[6] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[119] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[120] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[8] + v[2]*v[5]*v[8] + 
    v[2]*v[5]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[9] + v[3]*v[6]*v[8] + 
    v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9] + 
    v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[121] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[4]*v[7]*v[9]
;
f9[122] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[3]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9]
;
f9[123] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[4]*v[8]*v[9] + 
    v[5]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[124] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[9] + v[3]*v[4]*v[5] + 
    v[4]*v[6]*v[7] + v[5]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[125] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[8]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[8]*v[9] + v[4]*v[6]*v[9] + 
    v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[126] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[3]*v[9] + v[2]*v[4]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
    v[4]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[127] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + v[4]*v[7]*v[9]
;
f9[128] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[7]*v[8] + 
    v[5]*v[6]*v[9] + v[6]*v[8]*v[9]
;
f9[129] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[5]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[4]*v[7]*v[9]
;
f9[130] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[8]*v[9] + v[4]*v[6]*v[7]
;
f9[131] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[5]*v[9] + v[2]*v[6]*v[7] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[4]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[132] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[8]*v[9] + 
    v[4]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[133] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
    v[1]*v[7]*v[9] + v[2]*v[5]*v[7] + v[2]*v[8]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + v[6]*v[7]*v[9]
;
f9[134] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + 
    v[2]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + 
    v[5]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[135] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[6]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[6] + v[2]*v[5]*v[9] + v[3]*v[4]*v[8] + v[3]*v[5]*v[9] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[136] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[4]*v[6]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[137] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[1]*v[7]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[4]*v[7]*v[8] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[9]
;
f9[138] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + v[6]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[139] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[140] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + 
    v[4]*v[7]*v[8] + v[5]*v[7]*v[9]
;
f9[141] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[8] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[5]*v[6] + v[3]*v[5]*v[9] + v[4]*v[7]*v[8] + 
    v[4]*v[7]*v[9] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[142] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[1]*v[7]*v[8] + v[2]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8] + v[5]*v[7]*v[9] + 
    v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[143] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[1]*v[7]*v[8] + 
    v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[144] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + 
    v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + v[6]*v[7]*v[9] + v[7]*v[8]*v[9]
;
f9[145] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[2]*v[5]*v[6] + 
    v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + 
    v[5]*v[6]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[9]
;
f9[146] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[7]*v[8] + v[4]*v[7]*v[8] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[147] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[8] + v[2]*v[5]*v[9] + v[3]*v[4]*v[9] + v[3]*v[6]*v[8] + 
    v[3]*v[7]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[148] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + 
    v[7]*v[8]*v[9]
;
f9[149] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[7] + v[2]*v[3]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[150] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[3]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[6]*v[7] + v[4]*v[8]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[151] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[3]*v[7]*v[9] + v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + 
    v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[152] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[5]*v[6] + v[6]*v[7]*v[8]
;
f9[153] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[5]*v[9] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[8]*v[9] + v[5]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[154] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[8] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + 
    v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + 
    v[5]*v[6]*v[8] + v[5]*v[6]*v[9] + v[5]*v[7]*v[9]
;
f9[155] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[8]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[4]*v[5]*v[9] + v[4]*v[8]*v[9] + 
    v[6]*v[8]*v[9]
;
f9[156] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + v[2]*v[6]*v[7] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[5]*v[9] + v[4]*v[6]*v[7]
;
f9[157] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[7]*v[9] + v[4]*v[5]*v[6] + v[5]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[158] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[4]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[8]
;
f9[159] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[8] + v[1]*v[3]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[9] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[160] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + v[2]*v[6]*v[8] + v[3]*v[4]*v[9] + 
    v[3]*v[5]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + v[4]*v[6]*v[8] + 
    v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[161] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[8] + v[3]*v[7]*v[9]
;
f9[162] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[7]*v[9] + v[2]*v[5]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[4]*v[7]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[163] :=
v[1]*v[2]*v[3] + v[1]*v[2]*v[9] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + 
    v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + v[3]*v[6]*v[9] + v[4]*v[6]*v[9] + 
    v[4]*v[7]*v[9] + v[5]*v[7]*v[8]
;
f9[164] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[1]*v[7]*v[8] + 
    v[1]*v[7]*v[9] + v[2]*v[5]*v[6] + v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + 
    v[3]*v[4]*v[8] + v[3]*v[5]*v[8] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[5]*v[9]
;
f9[165] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[3]*v[8] + v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[6]*v[9] + 
    v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[166] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[2]*v[3]*v[9] + 
    v[2]*v[5]*v[9] + v[3]*v[4]*v[5] + v[4]*v[5]*v[9] + v[4]*v[6]*v[7] + 
    v[6]*v[8]*v[9]
;
f9[167] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[5]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[168] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[6]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[169] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[6]*v[9]
;
f9[170] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[7] + v[1]*v[7]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[7] + 
    v[3]*v[7]*v[9] + v[5]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[171] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[3]*v[8]*v[9] + v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[172] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
    v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[173] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[174] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[7] + v[1]*v[3]*v[7] + v[2]*v[3]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[4]*v[6]*v[7] + v[5]*v[7]*v[9] + 
    v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[175] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[176] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + 
    v[2]*v[5]*v[7] + v[2]*v[5]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[7] + 
    v[4]*v[5]*v[6] + v[4]*v[5]*v[9] + v[4]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[177] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[7]*v[9] + 
    v[1]*v[8]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + 
    v[4]*v[8]*v[9]
;
f9[178] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + 
    v[4]*v[8]*v[9] + v[6]*v[7]*v[8]
;
f9[179] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[8]*v[9] + v[4]*v[6]*v[7] + 
    v[5]*v[6]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[180] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[8]*v[9] + v[4]*v[6]*v[7]
;
f9[181] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[4]*v[8]*v[9] + 
    v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[182] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[8] + v[2]*v[3]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[8]
;
f9[183] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[2]*v[7]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[6]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[184] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[5]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[185] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9]
;
f9[186] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[4]*v[9] + v[1]*v[6]*v[9] + 
    v[2]*v[3]*v[9] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + 
    v[3]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[187] :=
v[1]*v[2]*v[3] + v[1]*v[5]*v[9] + v[1]*v[7]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[4]*v[9] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[8] + v[7]*v[8]*v[9]
;
f9[188] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[189] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[7]*v[9] + v[5]*v[8]*v[9] + v[6]*v[7]*v[8]
;
f9[190] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[5]*v[9] + v[4]*v[5]*v[9] + v[4]*v[6]*v[7]
;
f9[191] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[5]*v[6]*v[7] + v[5]*v[8]*v[9]
;
f9[192] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + v[4]*v[8]*v[9] + v[5]*v[6]*v[9]
;
f9[193] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[2]*v[5]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7]
;
f9[194] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[5]*v[9] + v[3]*v[8]*v[9] + v[4]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[195] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[196] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[7] + v[2]*v[4]*v[8] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + 
    v[3]*v[6]*v[9] + v[4]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]
;
f9[197] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[8] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[6]*v[8] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[198] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[8] + v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[9] + v[4]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + 
    v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[199] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[6]*v[7]*v[8]
;
f9[200] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[4]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[201] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
    v[6]*v[7]*v[8]
;
f9[202] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[7] + v[3]*v[6]*v[7] + v[3]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[5]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[203] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[3]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[8]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[204] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + 
    v[4]*v[8]*v[9] + v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[205] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[3]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[6]*v[8]*v[9]
;
f9[206] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[3]*v[5]*v[9] + 
    v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[207] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[208] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[209] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[5]*v[7] + 
    v[2]*v[6]*v[9] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + v[4]*v[8]*v[9]
;
f9[210] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[5]*v[9] + v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[211] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[4]*v[7]*v[9] + v[4]*v[8]*v[9] + 
    v[5]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[212] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + 
    v[4]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[213] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[8] + v[2]*v[3]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[7]*v[9] + v[5]*v[8]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[214] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[3]*v[8]*v[9] + v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[215] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[7]*v[8] + v[3]*v[4]*v[5] + 
    v[3]*v[6]*v[9] + v[4]*v[7]*v[9]
;
f9[216] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[5]*v[9] + v[4]*v[8]*v[9] + 
    v[5]*v[6]*v[7]
;
f9[217] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + v[2]*v[6]*v[7] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[4]*v[7]*v[9]
;
f9[218] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[6]*v[9] + v[5]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[219] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[8] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[4]*v[5]*v[9] + v[4]*v[6]*v[9] + 
    v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[220] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[1]*v[6]*v[9] + v[2]*v[5]*v[8] + 
    v[2]*v[7]*v[9] + v[3]*v[5]*v[9] + v[4]*v[7]*v[9] + v[6]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[221] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[8] + v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + 
    v[6]*v[7]*v[9]
;
f9[222] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[4]*v[8] + v[2]*v[4]*v[9] + 
    v[2]*v[6]*v[9] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + 
    v[3]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8]
;
f9[223] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + v[4]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[224] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[3]*v[9] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[8] + v[3]*v[7]*v[9] + 
    v[6]*v[7]*v[8]
;
f9[225] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[4]*v[9] + 
    v[1]*v[7]*v[9] + v[3]*v[4]*v[5] + v[4]*v[6]*v[7] + v[5]*v[7]*v[9] + 
    v[6]*v[8]*v[9]
;
f9[226] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[7]*v[9] + 
    v[4]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9]
;
f9[227] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[8]*v[9] + v[4]*v[5]*v[8] + 
    v[4]*v[6]*v[9] + v[5]*v[7]*v[9] + v[6]*v[7]*v[8] + v[6]*v[7]*v[9]
;
f9[228] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[7] + v[2]*v[5]*v[9] + v[3]*v[6]*v[7] + v[4]*v[5]*v[6] + 
    v[6]*v[8]*v[9]
;
f9[229] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[5]*v[8] + 
    v[2]*v[6]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[6]*v[9] + 
    v[4]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[230] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[5]*v[9] + v[4]*v[7]*v[8] + v[5]*v[6]*v[9]
;
f9[231] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[6]*v[9] + 
    v[3]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[232] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[233] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + 
    v[4]*v[5]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[234] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[4]*v[9] + v[2]*v[5]*v[7] + 
    v[3]*v[6]*v[7] + v[3]*v[8]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[9]
;
f9[235] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[1]*v[7]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + v[4]*v[6]*v[9] + 
    v[4]*v[7]*v[8] + v[4]*v[7]*v[9] + v[6]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[236] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[8]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[4]*v[8]*v[9] + 
    v[6]*v[8]*v[9]
;
f9[237] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[9] + v[2]*v[6]*v[7] + 
    v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[238] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + v[4]*v[6]*v[9] + v[4]*v[7]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[239] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[7]*v[8] + v[4]*v[6]*v[9]
;
f9[240] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[4]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[241] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[7]*v[9] + v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[242] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[9] + v[2]*v[6]*v[7] + 
    v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[243] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[6]*v[7] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + v[5]*v[8]*v[9]
;
f9[244] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[245] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[4]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[6]*v[7] + v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[246] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + 
    v[3]*v[5]*v[9] + v[7]*v[8]*v[9]
;
f9[247] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[5]*v[9] + v[4]*v[5]*v[6] + 
    v[7]*v[8]*v[9]
;
f9[248] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[5]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[249] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[1]*v[6]*v[8] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[9] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[5]*v[7]*v[9]
;
f9[250] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[8] + 
    v[2]*v[4]*v[8] + v[2]*v[5]*v[9] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9] + 
    v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8] + v[5]*v[7]*v[9]
;
f9[251] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[7]*v[9] + 
    v[4]*v[8]*v[9]
;
f9[252] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[5]*v[9] + v[2]*v[6]*v[7] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[5]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[253] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[6]*v[9] + v[3]*v[5]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7]
;
f9[254] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[5]*v[7] + v[2]*v[6]*v[9] + 
    v[3]*v[5]*v[9] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[8]*v[9]
;
f9[255] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9]
;
f9[256] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[5]*v[6] + 
    v[3]*v[7]*v[9] + v[4]*v[8]*v[9]
;
f9[257] :=
v[1]*v[2]*v[5] + v[1]*v[4]*v[9] + v[1]*v[6]*v[8] + v[2]*v[3]*v[9] + 
    v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[3]*v[7]*v[8] + 
    v[5]*v[7]*v[9]
;
f9[258] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[3]*v[9] + v[1]*v[8]*v[9] + 
    v[2]*v[6]*v[7] + v[2]*v[8]*v[9] + v[3]*v[4]*v[5] + v[4]*v[5]*v[9] + 
    v[5]*v[8]*v[9] + v[7]*v[8]*v[9]
;
f9[259] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[5]*v[6] + v[7]*v[8]*v[9]
;
f9[260] :=
v[1]*v[2]*v[3] + v[1]*v[3]*v[9] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + 
    v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[5]*v[8] + 
    v[2]*v[6]*v[9] + v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[5]*v[9] + 
    v[3]*v[6]*v[7] + v[3]*v[6]*v[8] + v[3]*v[7]*v[9]
;
f9[261] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[8]*v[9]
;
f9[262] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[6]*v[7] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + v[4]*v[7]*v[9]
;
f9[263] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[9] + v[2]*v[8]*v[9] + v[3]*v[7]*v[9] + v[4]*v[7]*v[9] + 
    v[5]*v[6]*v[7] + v[6]*v[8]*v[9]
;
f9[264] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[3]*v[5]*v[9] + v[5]*v[6]*v[7]
;
f9[265] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[1]*v[3]*v[9] + v[2]*v[4]*v[6] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[4]*v[6]*v[9] + v[5]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[266] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[1]*v[3]*v[7] + v[1]*v[6]*v[9] + 
    v[2]*v[6]*v[7] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[6]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[267] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[9] + v[2]*v[8]*v[9] + v[5]*v[6]*v[7] + 
    v[6]*v[8]*v[9]
;
f9[268] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[9] + v[2]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[7]*v[9] + v[5]*v[8]*v[9]
;
f9[269] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[270] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[2]*v[4]*v[6] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[5]*v[8]*v[9]
;
f9[271] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[8]*v[9] + v[2]*v[6]*v[7] + 
    v[3]*v[4]*v[5] + v[4]*v[8]*v[9] + v[6]*v[8]*v[9]
;
f9[272] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[5]*v[9] + 
    v[4]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[273] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[5]*v[9] + 
    v[3]*v[7]*v[9] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7]
;
f9[274] :=
v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[3]*v[9] + v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[2]*v[8]*v[9] + 
    v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + v[3]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[275] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[5]*v[6]*v[7]
;
f9[276] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[2]*v[7]*v[9] + 
    v[3]*v[6]*v[9] + v[5]*v[8]*v[9]
;
f9[277] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[4]*v[5]*v[9] + 
    v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[278] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[3]*v[8] + v[2]*v[5]*v[8] + 
    v[3]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]
;
f9[279] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[9] + v[2]*v[8]*v[9] + v[4]*v[5]*v[6] + 
    v[4]*v[8]*v[9]
;
f9[280] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[4]*v[9] + v[1]*v[5]*v[9] + 
    v[2]*v[5]*v[7] + v[2]*v[8]*v[9] + v[3]*v[4]*v[9] + v[3]*v[6]*v[7]
;
f9[281] :=
v[1]*v[2]*v[7] + v[1]*v[3]*v[9] + v[2]*v[5]*v[9] + v[3]*v[4]*v[7] + 
    v[4]*v[8]*v[9] + v[5]*v[6]*v[7]
;
f9[282] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[2]*v[7]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[7]*v[8] + v[4]*v[6]*v[9]
;
f9[283] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[4]*v[5]*v[6] + 
    v[5]*v[8]*v[9]
;
f9[284] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[4]*v[5]*v[6] + v[7]*v[8]*v[9]
;
f9[285] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + 
    v[3]*v[5]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]
;
f9[286] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[7]*v[8]*v[9]
;
f9[287] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[5]*v[6] + 
    v[3]*v[4]*v[9] + v[5]*v[8]*v[9]
;
f9[288] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[5]*v[9] + v[3]*v[7]*v[9] + 
    v[4]*v[5]*v[6] + v[6]*v[8]*v[9]
;
f9[289] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[1]*v[6]*v[8] + v[2]*v[3]*v[8] + 
    v[2]*v[6]*v[7] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[4]*v[7]*v[8]
;
f9[290] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + v[3]*v[6]*v[9] + v[4]*v[6]*v[9] + 
    v[5]*v[7]*v[8]
;
f9[291] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[8]*v[9] + v[5]*v[6]*v[7] + v[5]*v[8]*v[9]
;
f9[292] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[1]*v[4]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[3]*v[4]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[293] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[7]*v[9] + v[3]*v[8]*v[9] + 
    v[4]*v[5]*v[6]
;
f9[294] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[6] + v[2]*v[5]*v[9] + v[7]*v[8]*v[9]
;
f9[295] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[5]*v[8] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6] + v[6]*v[7]*v[8]
;
f9[296] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + 
    v[3]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[297] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[8]*v[9] + v[2]*v[5]*v[9] + 
    v[3]*v[6]*v[9] + v[5]*v[6]*v[7] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[298] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[3]*v[4]*v[8] + 
    v[5]*v[7]*v[8]
;
f9[299] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[2]*v[3]*v[9] + v[2]*v[4]*v[6] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[5]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[300] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[9] + v[3]*v[4]*v[5] + v[7]*v[8]*v[9]
;
f9[301] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[1]*v[5]*v[9] + 
    v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + v[2]*v[5]*v[7] + v[2]*v[6]*v[9] + 
    v[3]*v[4]*v[9] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9]
;
f9[302] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[5]*v[8] + v[2]*v[3]*v[8] + 
    v[2]*v[6]*v[8] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7] + v[5]*v[6]*v[8]
;
f9[303] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[5]*v[8] + v[3]*v[7]*v[8] + 
    v[4]*v[5]*v[6]
;
f9[304] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[7]*v[8] + v[4]*v[5]*v[6] + 
    v[5]*v[7]*v[8]
;
f9[305] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + 
    v[4]*v[8]*v[9]
;
f9[306] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[3]*v[9] + 
    v[2]*v[5]*v[6] + v[5]*v[8]*v[9]
;
f9[307] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[6] + v[2]*v[5]*v[9] + v[3]*v[7]*v[9] + v[6]*v[8]*v[9]
;
f9[308] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[7] + v[2]*v[6]*v[8] + v[3]*v[5]*v[8] + v[3]*v[6]*v[7]
;
f9[309] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[7] + v[3]*v[5]*v[9] + v[3]*v[6]*v[7] + v[3]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[310] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[1]*v[7]*v[9] + v[2]*v[4]*v[6] + 
    v[3]*v[4]*v[5] + v[3]*v[4]*v[6] + v[4]*v[8]*v[9]
;
f9[311] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[6] + v[3]*v[5]*v[9] + v[6]*v[8]*v[9]
;
f9[312] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[3]*v[4]*v[5] + v[6]*v[7]*v[8]
;
f9[313] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[3]*v[4]*v[5] + v[5]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[314] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[6] + v[3]*v[5]*v[8]
;
f9[315] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[9] + v[2]*v[8]*v[9] + v[4]*v[5]*v[6]
;
f9[316] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[4]*v[8] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[8] + v[6]*v[7]*v[8]
;
f9[317] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[2]*v[4]*v[9] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[318] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
    v[4]*v[7]*v[8]
;
f9[319] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[9] + v[2]*v[6]*v[9] + v[3]*v[4]*v[5] + 
    v[4]*v[7]*v[9] + v[5]*v[8]*v[9]
;
f9[320] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[6] + v[7]*v[8]*v[9]
;
f9[321] :=
v[1]*v[2]*v[3] + v[1]*v[7]*v[8] + v[4]*v[5]*v[6] + v[4]*v[7]*v[8]
;
f9[322] :=
v[1]*v[2]*v[5] + v[1]*v[2]*v[9] + v[3]*v[4]*v[5] + v[5]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[323] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6] + v[2]*v[7]*v[9] + 
    v[3]*v[4]*v[9] + v[6]*v[8]*v[9]
;
f9[324] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[8] + v[2]*v[6]*v[7] + 
    v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[6]*v[8]
;
f9[325] :=
v[1]*v[2]*v[7] + v[1]*v[3]*v[9] + v[1]*v[6]*v[9] + v[2]*v[5]*v[9] + 
    v[3]*v[4]*v[7] + v[4]*v[6]*v[9] + v[5]*v[6]*v[7] + v[7]*v[8]*v[9]
;
f9[326] :=
v[1]*v[2]*v[3] + v[4]*v[5]*v[6] + v[7]*v[8]*v[9]
;
f9[327] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[9] + v[3]*v[4]*v[5] + v[3]*v[7]*v[9] + 
    v[5]*v[8]*v[9]
;
f9[328] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + 
    v[2]*v[5]*v[6] + v[6]*v[8]*v[9]
;
f9[329] :=
v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + 
    v[2]*v[4]*v[9] + v[2]*v[5]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + 
    v[3]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]
;
f9[330] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[331] :=
v[1]*v[2]*v[5] + v[1]*v[6]*v[8] + v[3]*v[4]*v[5] + v[3]*v[7]*v[8]
;
f9[332] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[8] + v[2]*v[6]*v[8] + v[3]*v[4]*v[5] + 
    v[5]*v[7]*v[8]
;
f9[333] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[1]*v[5]*v[8] + v[2]*v[4]*v[8] + 
    v[2]*v[5]*v[6] + v[2]*v[5]*v[8] + v[6]*v[7]*v[8]
;
f9[334] :=
v[1]*v[2]*v[3] + v[4]*v[5]*v[8] + v[6]*v[7]*v[8]
;
f9[335] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[8] + v[2]*v[5]*v[8] + v[6]*v[7]*v[8]
;
f9[336] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[6]*v[7] + v[3]*v[4]*v[5]
;
f9[337] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[9] + v[2]*v[5]*v[9] + v[3]*v[6]*v[9] + 
    v[7]*v[8]*v[9]
;
f9[338] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[5]*v[7] + v[3]*v[6]*v[7] + 
    v[4]*v[5]*v[6]
;
f9[339] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[5]*v[6]*v[7]
;
f9[340] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[7] + v[2]*v[4]*v[7] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[7] + v[5]*v[6]*v[7]
;
f9[341] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[7] + v[2]*v[5]*v[7] + v[3]*v[6]*v[7]
;
f9[342] :=
v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + v[2]*v[5]*v[6]
;
f9[343] :=
v[1]*v[2]*v[3] + v[4]*v[5]*v[6]
;
f9[344] :=
v[1]*v[2]*v[5] + v[1]*v[3]*v[6] + v[2]*v[4]*v[6] + v[3]*v[4]*v[5] + 
    v[3]*v[4]*v[6]
;
f9[345] :=
v[1]*v[2]*v[7] + v[3]*v[4]*v[7] + v[5]*v[6]*v[7]
;
f9[346] :=
v[1]*v[2]*v[9] + v[3]*v[4]*v[9] + v[5]*v[6]*v[9] + v[7]*v[8]*v[9]
;
f9[347] :=
v[1]*v[2]*v[5] + v[3]*v[4]*v[5]
;
f9[348] :=
v[1]*v[2]*v[3]
;
f9[349] :=
0
;


==> anc/9vartrans <==
f9trans := [];
f9trans[1] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0,
1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0,
1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[2] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1,
1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1,
0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[3] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 
1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0,
1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0 ])
;
f9trans[4] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1,
1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1,
0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1 ])
;
f9trans[5] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 
1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0,
1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0,
1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1 ])
;
f9trans[6] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 
0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ])
;
f9trans[7] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 
0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1,
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[8] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 
1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0,
0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0,
0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1 ])
;
f9trans[9] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0,
1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ])
;
f9trans[10] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 
1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0,
1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1,
0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0 ])
;
f9trans[11] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[12] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 
1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1,
1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1,
1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ])
;
f9trans[13] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 
1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0,
0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1,
1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0 ])
;
f9trans[14] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0,
0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0,
0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0 ])
;
f9trans[15] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 
0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0,
1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ])
;
f9trans[16] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1 ])
;
f9trans[17] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 
1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0,
0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[18] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 
1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ])
;
f9trans[19] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 
1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0,
1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1,
0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0 ])
;
f9trans[20] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 
1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1 ])
;
f9trans[21] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 
0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1,
1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1,
0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ])
;
f9trans[22] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 
0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[23] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 
0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0,
1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1,
0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0 ])
;
f9trans[24] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 
1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1,
0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1,
1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[25] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 
0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0,
0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1,
0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0 ])
;
f9trans[26] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 
0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0,
0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0,
0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1 ])
;
f9trans[27] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0 ])
;
f9trans[28] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1,
1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1,
1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1 ])
;
f9trans[29] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0,
0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1,
0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0 ])
;
f9trans[30] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 
0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1,
1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0,
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[31] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1,
0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0,
1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[32] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1,
0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ])
;
f9trans[33] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1,
1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1 ])
;
f9trans[34] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1,
0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0,
1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1 ])
;
f9trans[35] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 
1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1,
1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1,
1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1 ])
;
f9trans[36] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0 ])
;
f9trans[37] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1,
0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[38] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0,
0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0,
0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0 ])
;
f9trans[39] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 
0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1,
0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[40] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1,
1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1 ])
;
f9trans[41] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1,
1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1 ])
;
f9trans[42] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 
0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1,
0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1,
0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0 ])
;
f9trans[43] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1,
1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1 ])
;
f9trans[44] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1,
1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1 ])
;
f9trans[45] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1,
0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1 ])
;
f9trans[46] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0,
0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1,
0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ])
;
f9trans[47] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 
0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0 ])
;
f9trans[48] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1 ])
;
f9trans[49] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 
1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0 ])
;
f9trans[50] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ])
;
f9trans[51] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 
1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0,
0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1 ])
;
f9trans[52] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1 ])
;
f9trans[53] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1,
1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1,
1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ])
;
f9trans[54] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 
0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0,
0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0 ])
;
f9trans[55] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0,
1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[56] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0 ])
;
f9trans[57] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 
1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0,
1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0,
1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1 ])
;
f9trans[58] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0,
0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0 ])
;
f9trans[59] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 
1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0,
0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0,
1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[60] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 
0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0,
0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0 ])
;
f9trans[61] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1,
1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1,
1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0 ])
;
f9trans[62] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 
1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1,
1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1,
1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1 ])
;
f9trans[63] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 
1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1,
1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0,
0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0 ])
;
f9trans[64] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 
0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1,
1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1,
0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1 ])
;
f9trans[65] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0,
0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0,
1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ])
;
f9trans[66] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 
0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1,
0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0,
1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0 ])
;
f9trans[67] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 
1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1,
1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ])
;
f9trans[68] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 
1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1,
1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1,
1, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 0 ])
;
f9trans[69] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[70] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1 ])
;
f9trans[71] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 
1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1,
0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0 ])
;
f9trans[72] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1,
0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1 ])
;
f9trans[73] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0,
0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ])
;
f9trans[74] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 
0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1,
0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1,
1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1 ])
;
f9trans[75] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0 ])
;
f9trans[76] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 
0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0,
0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0,
1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1 ])
;
f9trans[77] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 
1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1,
0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1,
0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[78] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 
0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1,
1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1,
1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0 ])
;
f9trans[79] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0,
1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1,
1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0 ])
;
f9trans[80] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 
0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1,
0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0,
0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0 ])
;
f9trans[81] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 
0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0,
1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1,
1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1 ])
;
f9trans[82] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0 ])
;
f9trans[83] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 
1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0 ])
;
f9trans[84] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 
0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1,
0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0,
0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0 ])
;
f9trans[85] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1,
1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0 ])
;
f9trans[86] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 
0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0,
0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1,
1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[87] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1,
0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1,
0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1 ])
;
f9trans[88] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 
1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0,
0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1,
0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0 ])
;
f9trans[89] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 
1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0,
1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ])
;
f9trans[90] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[91] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1 ])
;
f9trans[92] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 
1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1 ])
;
f9trans[93] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1,
1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[94] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 
1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0,
1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1,
1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ])
;
f9trans[95] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 
0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0,
0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0,
0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0 ])
;
f9trans[96] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 
1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0,
0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0 ])
;
f9trans[97] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[98] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 
1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0 ])
;
f9trans[99] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 
0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1,
1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1,
0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0 ])
;
f9trans[100] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 
1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1,
1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0,
0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1 ])
;
f9trans[101] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1,
1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1,
0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[102] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1,
1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1 ])
;
f9trans[103] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 
0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1 ])
;
f9trans[104] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 
1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0,
0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1 ])
;
f9trans[105] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1,
0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0,
0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0 ])
;
f9trans[106] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 
1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0,
0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0,
1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1 ])
;
f9trans[107] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0,
0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1,
0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0 ])
;
f9trans[108] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 
1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1,
1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1,
0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1 ])
;
f9trans[109] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0,
0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0,
0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0 ])
;
f9trans[110] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0,
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ])
;
f9trans[111] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 
0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1,
0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[112] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 
0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1,
1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1,
0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0 ])
;
f9trans[113] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0,
0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0,
1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1 ])
;
f9trans[114] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[115] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 
1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0,
1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[116] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 
1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0,
0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0,
0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[117] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1,
1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1,
1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[118] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 
0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0,
0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1,
1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[119] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 
0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1,
1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1,
0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1 ])
;
f9trans[120] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 
0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1,
1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1,
0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1 ])
;
f9trans[121] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0,
0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[122] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1, 
1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0,
0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[123] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 
0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1,
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1,
1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1 ])
;
f9trans[124] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 
1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[125] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 
1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1,
0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0,
0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0 ])
;
f9trans[126] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1 ])
;
f9trans[127] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 
0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0,
1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1,
0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[128] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 
1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1,
1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0,
1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1 ])
;
f9trans[129] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1,
0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0,
0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[130] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 
1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0,
0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1 ])
;
f9trans[131] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0 ])
;
f9trans[132] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[133] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1,
1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0 ])
;
f9trans[134] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 
0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0,
0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1 ])
;
f9trans[135] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[136] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 
1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1,
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1,
0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1 ])
;
f9trans[137] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 
0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0,
0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0 ])
;
f9trans[138] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 
1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0,
1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1,
0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1 ])
;
f9trans[139] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 
0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0,
0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1,
1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[140] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[141] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 
0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0,
1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0,
0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0 ])
;
f9trans[142] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 
1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0,
0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0 ])
;
f9trans[143] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 
0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1,
0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0,
0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0 ])
;
f9trans[144] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 
0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1,
1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1,
1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0 ])
;
f9trans[145] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 
0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1,
0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1,
1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1 ])
;
f9trans[146] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 
0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1,
0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0,
0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[147] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0, 
1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0,
1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1,
1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0 ])
;
f9trans[148] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 
0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0,
1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0,
1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[149] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 
0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0,
0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1 ])
;
f9trans[150] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 
1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1,
1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1,
1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1 ])
;
f9trans[151] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0,
0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0,
1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0 ])
;
f9trans[152] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 
0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0,
0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1,
1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1 ])
;
f9trans[153] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[154] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 
0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1,
0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0,
1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0 ])
;
f9trans[155] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1,
0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0,
1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ])
;
f9trans[156] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 
1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1,
0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1, 1, 1 ])
;
f9trans[157] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0,
0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0,
1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1 ])
;
f9trans[158] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 
1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1 ])
;
f9trans[159] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 
0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1 ])
;
f9trans[160] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[161] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1,
0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1,
1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1 ])
;
f9trans[162] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 
0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1,
1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0,
0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1 ])
;
f9trans[163] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 
1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0,
1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0,
0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1 ])
;
f9trans[164] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 
1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1,
0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ])
;
f9trans[165] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1,
1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0,
1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0 ])
;
f9trans[166] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 
1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1,
0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1 ])
;
f9trans[167] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1 ])
;
f9trans[168] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1,
0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0,
0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1 ])
;
f9trans[169] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 
0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ])
;
f9trans[170] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 
0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0,
0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1,
1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1 ])
;
f9trans[171] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 
1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0,
0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0,
0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0 ])
;
f9trans[172] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0,
0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0 ])
;
f9trans[173] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1,
1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0,
1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[174] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 
0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1,
0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1,
1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0 ])
;
f9trans[175] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[176] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 
1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1,
1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1,
0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1 ])
;
f9trans[177] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 
0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0,
0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0,
0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0 ])
;
f9trans[178] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1 ])
;
f9trans[179] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 
0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0,
1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0 ])
;
f9trans[180] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 
0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0,
0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1 ])
;
f9trans[181] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 
0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0 ])
;
f9trans[182] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1,
0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0,
1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0 ])
;
f9trans[183] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 
1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0,
0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0,
1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0 ])
;
f9trans[184] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0,
0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1,
0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0 ])
;
f9trans[185] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 
1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1,
1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1,
1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[186] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 
0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 1,
1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1,
1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0 ])
;
f9trans[187] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 
0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1,
0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ])
;
f9trans[188] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 
1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0,
0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0,
0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1 ])
;
f9trans[189] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 
1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1,
0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0 ])
;
f9trans[190] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 1, 0, 
0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1,
0, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1 ])
;
f9trans[191] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[192] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 
1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0,
0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 1, 1,
0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[193] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0,
0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0,
0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[194] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 
1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1,
0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0,
1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1 ])
;
f9trans[195] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 
1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1,
0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1 ])
;
f9trans[196] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0,
0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0 ])
;
f9trans[197] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0,
0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1,
1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 0 ])
;
f9trans[198] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 
0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1,
1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 0,
1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1 ])
;
f9trans[199] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 
0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[200] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0,
0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0,
1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1 ])
;
f9trans[201] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 
0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 1,
1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1,
0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0 ])
;
f9trans[202] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 
1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 0, 1,
0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0,
1, 1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0 ])
;
f9trans[203] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1,
1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[204] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 
1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1,
1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1 ])
;
f9trans[205] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 
1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[206] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0,
0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0 ])
;
f9trans[207] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 
1, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0,
0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1 ])
;
f9trans[208] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 1 ])
;
f9trans[209] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 
1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1,
1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[210] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[211] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 
0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1,
0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0 ])
;
f9trans[212] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 
1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0,
1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1,
1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ])
;
f9trans[213] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 
1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1,
1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0,
1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[214] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 
1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1,
1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0,
0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0 ])
;
f9trans[215] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0,
0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ])
;
f9trans[216] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 
0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1 ])
;
f9trans[217] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1,
1, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 1 ])
;
f9trans[218] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 
0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[219] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 
0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0,
1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 1, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0 ])
;
f9trans[220] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 
0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0,
0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0 ])
;
f9trans[221] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[222] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0,
1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1,
1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0 ])
;
f9trans[223] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 
1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 0, 1,
1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1,
1, 0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0 ])
;
f9trans[224] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[225] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 
0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1 ])
;
f9trans[226] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0,
0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1 ])
;
f9trans[227] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 
1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0,
1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1 ])
;
f9trans[228] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 
1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0 ])
;
f9trans[229] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 
0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0,
0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0,
1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1 ])
;
f9trans[230] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1,
0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1,
1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0 ])
;
f9trans[231] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 
1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0,
0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 1, 0 ])
;
f9trans[232] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 1,
0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1 ])
;
f9trans[233] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1,
1, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1 ])
;
f9trans[234] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 
0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1,
0, 1, 1, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
0, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0 ])
;
f9trans[235] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0,
0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1,
0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0 ])
;
f9trans[236] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 0,
0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0,
1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0 ])
;
f9trans[237] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[238] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 
0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1 ])
;
f9trans[239] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 
1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0,
1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0,
0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0 ])
;
f9trans[240] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0 ])
;
f9trans[241] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1,
1, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1 ])
;
f9trans[242] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 
0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1,
0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0,
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ])
;
f9trans[243] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1,
0, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1,
0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0 ])
;
f9trans[244] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0,
0, 1, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1 ])
;
f9trans[245] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[246] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 1, 
1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1,
0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[247] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1,
0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1 ])
;
f9trans[248] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[249] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[250] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 
0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1,
1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1,
1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1 ])
;
f9trans[251] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 
0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0,
1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0,
0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 1, 1 ])
;
f9trans[252] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0,
1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1,
0, 0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1 ])
;
f9trans[253] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 
1, 1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0,
1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0,
0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0 ])
;
f9trans[254] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1,
0, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 1, 0 ])
;
f9trans[255] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0,
1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 1,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1 ])
;
f9trans[256] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 
0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[257] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 
1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 1, 0,
1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1 ])
;
f9trans[258] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 
0, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 1,
0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1,
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0 ])
;
f9trans[259] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0,
0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[260] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 
1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0, 1,
0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0,
0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[261] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 
0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0,
0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0 ])
;
f9trans[262] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 
0, 1, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1,
1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[263] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 
1, 1, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0,
1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0 ])
;
f9trans[264] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 1,
0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[265] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0,
1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[266] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 0,
1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0 ])
;
f9trans[267] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0,
0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1 ])
;
f9trans[268] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0 ])
;
f9trans[269] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 1, 0, 
0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 0,
0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1,
1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0 ])
;
f9trans[270] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 
1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0 ])
;
f9trans[271] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 0,
0, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0,
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1 ])
;
f9trans[272] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 
1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1,
0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 1 ])
;
f9trans[273] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[274] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0,
0, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0 ])
;
f9trans[275] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[276] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 
0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[277] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 1, 
1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1,
0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[278] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0,
0, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1,
1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[279] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[280] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[281] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[282] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 
1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1,
0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1 ])
;
f9trans[283] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0 ])
;
f9trans[284] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[285] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 1, 1,
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[286] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0 ])
;
f9trans[287] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[288] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 
0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0,
1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[289] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 0, 1,
1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[290] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[291] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 
0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0,
0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[292] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 
0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1,
1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 0, 1,
1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1 ])
;
f9trans[293] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0 ])
;
f9trans[294] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 
1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[295] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 0, 1, 1, 
1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0,
0, 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1 ])
;
f9trans[296] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 
0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1,
0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0,
1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[297] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0, 1, 1, 
0, 0, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1,
0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 1 ])
;
f9trans[298] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0,
1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1 ])
;
f9trans[299] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 1, 0, 1, 
0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1,
0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0 ])
;
f9trans[300] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[301] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 
1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0,
1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0,
1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ])
;
f9trans[302] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
1, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0,
0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 0, 1,
1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[303] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1,
1, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1 ])
;
f9trans[304] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0,
0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[305] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0 ])
;
f9trans[306] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 0, 
1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0,
1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[307] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0,
0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0,
0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0 ])
;
f9trans[308] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 
1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1,
1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1,
1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1 ])
;
f9trans[309] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[310] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 
1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0,
1, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1,
0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0 ])
;
f9trans[311] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 1,
0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0,
0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 1, 1 ])
;
f9trans[312] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
1, 0, 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 1, 0,
0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
1, 1, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0 ])
;
f9trans[313] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 
0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0,
0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0 ])
;
f9trans[314] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 1,
1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[315] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 
0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0,
0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0 ])
;
f9trans[316] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 1, 
0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 1, 1,
0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0,
0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1 ])
;
f9trans[317] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1 ])
;
f9trans[318] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 1, 
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 1, 0, 0, 1, 1, 0, 0, 1,
0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1,
1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[319] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[320] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 
0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[321] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0,
0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[322] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[323] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0,
0, 0, 0, 0, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0 ])
;
f9trans[324] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 
1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1,
0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[325] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 1, 0, 
0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1,
0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0, 1, 1,
1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[326] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[327] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[328] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 
1, 0, 0, 1, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 1, 1, 0,
1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0,
1, 0, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 1 ])
;
f9trans[329] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 0, 
0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 1, 1,
0, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 1, 0, 1,
1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 1 ])
;
f9trans[330] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[331] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0,
1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0 ])
;
f9trans[332] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[333] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 
1, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0,
1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 0, 1,
0, 1, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1 ])
;
f9trans[334] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[335] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0 ])
;
f9trans[336] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 
0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1,
0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0,
0, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0 ])
;
f9trans[337] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[338] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 1, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[339] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 
0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 1, 1, 1,
0, 1, 0, 0, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0,
0, 1, 0, 0, 1, 1, 0, 0, 0, 0, 1, 0, 0 ])
;
f9trans[340] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 
0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1,
0, 0, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0,
1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[341] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 
0, 1, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0,
1, 1, 0, 0, 0, 0, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 0, 1, 0, 0, 1, 0, 1, 1, 1,
0, 0, 1, 1, 1, 1, 0, 0, 0, 1, 0, 1, 0 ])
;
f9trans[342] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[343] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[344] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[345] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 1, 0, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1, 1, 0, 0,
0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 1, 0, 0,
1, 1, 0, 0, 1, 0, 1, 0, 0, 0, 1, 0, 0 ])
;
f9trans[346] :=
GL(9, GF(2)) ! ScalarMatrix(GF(2), 9, 1)
;
f9trans[347] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0,
0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0,
0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0 ])
;
f9trans[348] :=
GL(9, GF(2)) ! Matrix(GF(2), 9, 9, \[ 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 
0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1,
0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0,
0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1 ])
;
f9trans[349] :=
GL(9, GF(2)) ! ScalarMatrix(GF(2), 9, 1)
;


==> anc/BPR <==
/* Code for working with Boolean polynomials */

/* Note: Setting the verbose flag User1 via SetVerbose("User1",true)
   will cause various routines here to print progress reports. */

/* Note: Several routines have an argument pair lhslist,rhslist
   which specifies a subset of GF(2)^n as the union of a list
   of affine subspaces (flats).  lhslist and rhslist are lists of
   the same length; if A is lhslist[j] and b is rhslist[j],
   then A is an m-by-n matrix over GF(2) and b is a vector of length m
   over GF(2).  (The n is fixed, but different j's can have different m's.)
   The pair (A,b) specifies the affine subspace (flat) of all
   x in GF(2)^n such that A*x is equal to b.                   */



/* Given a Boolean polynomial ring R, construct the corresponding
   ordinary polynomial ring for GF(2) (needed because some
   functions on ordinary polynomial rings aren't available
   or don't work properly for Boolean polynomial rings) */
Unbooleanize := func< R | PolynomialRing(GF(2),Rank(R)) >;

/* Get the constant term of a Boolean polynomial */
BPRConstantTerm := func< x |
   GF(2) ! (ConstantTerm(Unbooleanize(Parent(x)) ! x)) >;

/* Compute the weight (number of nonzero entries in truth table)
   of a Boolean polynomial f */
function BPRWeight(f)
   I := Integers();
   zo := {GF(2)!0,GF(2)!1};
   nvar := Rank(Parent(f));
   return &+[I!(Evaluate(f,s)): s in Subsequences(zo,nvar)];
end function;

/* Compute the "hat" or complement or dual of a Boolean monomial t
   (the monomial using precisely those variables that are not used in t) */
BPRHat := func<t |
      Parent(t)!Monomial(Unbooleanize(Parent(t)),[1-i : i in Exponents(t)])>;

/* Compute the complement or dual of a given Boolean polynomial f
   by applying BPRHat to each term separately */
BPRDualPoly := func<f | &+[Parent(f) | BPRHat(t) : t in Terms(f)]>;

/* Extract the terms of a specified degree n from a (Boolean) polynomial f */
DegPart := func<f,n | &+[Parent(f) | t : t in Terms(f) | TotalDegree(t) eq n]>;

/* The highest-degree terms of a (Boolean) polynomial f */
TopPart := func< f | DegPart(f,TotalDegree(f)) >;

/* Given a BPR, returns the endomorphism on that BPR which shifts all
   variables down by one (and zeroes out the first variable) */
function BPRShiftDown(B)
   nvar := Rank(B);
   if nvar eq 0 then
      s := [B|];
   else
      s := [B!0] cat [B.i : i in [1..nvar-1]];
   end if;
   return hom< B -> B | s >;
end function;

/* Compare two subsets of an ordered set by the minimum of their difference
   (so {1,5} comes before {2,4}); return -1, 0, or 1 according to whether
   s1 is before s2, equal to s2, or after s2 */
function MinComp(s1,s2)
   if s1 eq s2 then
      return 0;
   elif Min(s1 sdiff s2) in s2 then
      return 1;
   else
      return -1;
   end if;
end function;

/* Compare two subsets of an ordered set by the maximum of their difference
   (so {1,5} comes after {2,4}); return -1, 0, or 1 according to whether
   s1 is before s2, equal to s2, or after s2 */
function MaxComp(s1,s2)
   if s1 eq s2 then
      return 0;
   elif Max(s1 sdiff s2) in s2 then
      return -1;
   else
      return 1;
   end if;
end function;

/* List the monomials of a given degree d for a given BPR R in MinComp order */
function BPRMonomialsDeg(R,d)
   nvar := Rank(R);
   vars := {1..nvar};
   dvarsets := {@ x : x in Subsets(vars,d) @};
   Sort(~dvarsets,MinComp);
   return [&*[R | R.i : i in x] : x in dvarsets];
end function;

/* Do a simple max-ascent hillclimb to try to find a low-weight polynomial
   which matches a given polynomial f in its highest-order terms; also
   return its weight
   Parameters:
   keeptop is the number of degrees that must be kept the same
      as for f: if 1, then just match highest-order terms;
      if 2 then also match in the next lower degree, and so on
   if randomuntil is nonzero, then each time the search reaches
      a hilltop which is not good enough (weight greater than randomuntil[1])
      and not bad enough (weight less than randomuntil[2]),
      randomly perturb the polynomial by adding a small number
      (currently 2) of highest-degree perturbable terms and continue  */
function BPRWeightClimb(f : keeptop := 1, randomuntil := [0,0]);
   g := f;
   w := BPRWeight(f);
   d := TotalDegree(f);
   if randomuntil[1] eq 0 then
      stop_at := [BPRWeight(g),BPRWeight(g)];
   else
      stop_at := randomuntil;
   end if;
   if d ge keeptop then
      // monoms := the sequence of all monomials of low enough degree
      //    that we are allowed to add them to f
      monoms := [Parent(f) | ];
      for i in [d-keeptop .. 0 by -1] do
         monoms cat:= BPRMonomialsDeg(Parent(f),i);
      end for;
      // monomstop := the sequence of highest-degree monomials in monoms
      monomstop := BPRMonomialsDeg(Parent(f),d-keeptop);
      //Bool := Booleans();
      while true do
         w := BPRWeight(g);
         while true do
            w2,i := Min([BPRWeight(g+t) : t in monoms]);
            if w2 ge w then
               break;
            end if;
            w := w2;
            g +:= monoms[i];
         end while;
         if w le stop_at[1] or w ge stop_at[2] then
            break;
         end if;
         vprint User1: w;
         //g +:= &+[m: m in monomstop | Random(Bool)];
         g +:= &+ RandomSubset(SequenceToSet(monomstop),2);
      end while;
   end if;
   return g,w;
end function;

/* Given a Boolean cocubic polynomial f, for each cq in a set of coquartics
   (specified as the union of a list of flats given in lhslist and rhslist),
   do a hillclimb starting at f+cq and only allowing moves of degree
   less than coquartic; quit when a polynomial of weight at most goal
   is reached; return the difference between the successful polynomial and
   the original polynomial (or 0 if the search did not succeed) and
   the weight of the final polynomial
   Parameters:
   if randsamp is true, then instead of an exhaustive search,
      keep choosing random cq's (no termination except on success)
   if noclimb is true then don't do the climb and just test f+cq itself
   if maxlowerterms is positive, then only accept cq's with at most
      maxlowerterms terms
   if nostop is true, then keep going and print solutions instead of
      just returning the first one */
function BPRWeightClimbFlats(f,lhslist,rhslist,goal :
      randsamp := false, noclimb := false, maxlowerterms := 0, nostop := false)
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   mlt := (maxlowerterms gt 0) select maxlowerterms else 2^Rank(R);
   finalcq := Zero(R);
   finalwt := BPRWeight(f);
   if randsamp then
      for random k in [1..#rhslist] do
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         homsol := Random(nullsp);
         sol := parsol + homsol;
         cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
         if Length(cq) gt mlt then
            continue;
         end if;
         if noclimb then
            g := f+cq;
            n := BPRWeight(g);
         else
            g,n := BPRWeightClimb(f+cq : keeptop := 2,
                  randomuntil:=[goal,goal+32]);
         end if;
         if n le goal and Length(g-f) le mlt then
            if nostop then
               g-f;
               n;
               finalcq := g-f;
               finalwt := n;
            else
               return g-f,n;
            end if;
         end if;
         vprint User1: n;
      end for;
   else
      for k in [1..#rhslist] do
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         for homsol in nullsp do
            sol := parsol + homsol;
            cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
            if Length(cq) gt mlt then
               continue;
            end if;
            if noclimb then
               g := f+cq;
               n := BPRWeight(g);
            else
               g,n := BPRWeightClimb(f+cq : keeptop := 2);
            end if;
            if n le goal and Length(g-f) le mlt then
               if nostop then
                  g-f;
                  n;
                  finalcq := g-f;
                  finalwt := n;
               else
                  return g-f,n;
               end if;
            end if;
            vprint User1: n;
         end for;
      end for;
   end if;
   return finalcq, finalwt;
end function;



/* The next functions and procedures are for applying linear or
   affine transformations of the variables to Boolean polynomials */

/* Apply a given homomorphism (from one boolean polynomial ring to another)
   to a given proof */
function ApplyHomToProof(h,proof)
   return [<[h(p): p in sp[1]],sp[2],sp[3],[h(p): p in sp[4]]> : sp in proof];
end function;

/* Create the general linear group that acts on a given BPR
   [note that action is on the right: (a*b)(p) = b(a(p))] */
function BPRLinearGroup(B)
   return GL(Rank(B),GF(2));
end function;

/* Create (a group including) the general affine group that acts on
   a given BPR */
function BPRAffineGroup(B)
   return GL(Rank(B)+1,GF(2));
end function;

/* Convert an element of the general linear group to a BPR homomorphism */
function LinearToHom(a,B)
   nvar := Rank(B);
   one := GF(2)!1;
   return hom < B -> B | [&+[B | B.j : j in [1..nvar] | a[i,j] eq one] :
         i in [1..nvar]] > ;
end function;

/* Convert an element of the general affine group to a BPR homomorphism */
function AffineToHom(a,B)
   nvar := Rank(B);
   one := GF(2)!1;
   s := [B!1] cat [B.j : j in [1..nvar]];
   return hom < B -> B | [&+[B | s[j] : j in [1..nvar+1] | a[i,j] eq one] :
         i in [2..nvar+1]] > ;
end function;

/* Apply an element of the general linear group to a boolean polynomial */
BPRApplyLinear := func< a,p | LinearToHom(a,Parent(p))(p) >;

/* Apply an element of the general affine group to a boolean polynomial */
BPRApplyAffine := func< a,p | AffineToHom(a,Parent(p))(p) >;

/* Convert an element of the general linear group to an element of the
   (given) general affine group */
function LinearToAffine(a,G)
   nvar := Degree(Parent(a));
   error if nvar+1 ne Degree(G), "Error in LinearToAffine: degree mismatch";
   return G!(InsertBlock(Identity(G),a,2,2));
end function;

/* Make the linear map defined by generator[j] += generator[k]
   for the given general linear group */
LinearPlusEqual := func< G,j,k | G!(AddRow(Identity(G),1,k,j)) >;

/* Make the affine map defined by generator[j] += generator[k]
   for the given general affine group */
AffinePlusEqual := func< G,j,k | G!(AddRow(Identity(G),1,k+1,j+1)) >;

/* Make the linear map which swaps generator[j] and generator[k]
   for the given general linear group */
LinearSwap := func< G,j,k | G!(SwapRows(Identity(G),k,j)) >;

/* Make the affine map which swaps generator[j] and generator[k]
   for the given general affine group */
AffineSwap := func< G,j,k | G!(SwapRows(Identity(G),k+1,j+1)) >;

/* Make the affine map which complements generator[j]
   for the given general affine group */
AffineBar := func< G,j | G!(AddRow(Identity(G),1,1,j+1)) >;

/* Just saying Random(G) works fine to get a random element of the
   general _linear_ group G, but the way things are set up we need a
   different way to get a random element of the general _affine_ group GA;
   in fact, it helps to have both GA and the corresponding
   general linear group G */
function RandomAffine(GA,G)
   nvar := Degree(G);
   error if nvar+1 ne Degree(GA), "Error in RandomAffine: degree mismatch";
   r := LinearToAffine(Random(G),GA);
   Bool := Booleans();
   for i in [1..nvar] do
      if Random(Bool) then
         r := AffineBar(GA,i)*r;
      end if;
   end for;
   return r;
end function;

/* Compare two Boolean polynomials (return -1 for lt, 0 for eq, 1 for gt)
   according to a linear ordering that we have found useful for analysis */
function PolyComp(p1,p2)
   t1 := TotalDegree(p1);
   t2 := TotalDegree(p2);
   if t1 le 0 or t2 le 0 then
      return Sign(t1-t2);
   end if;
   nvar := Rank(Parent(p1));
   for i in [nvar..1 by -1] do
      lastvar := i;
      t1 := Degree(p1,i);
      t2 := Degree(p2,i);
      if t1 lt t2 then
         return -1;
      end if;
      if t1 gt t2 then
         return 1;
      end if;
      if t1 eq 1 then
         break;
      end if;
   end for;
   t1 := Evaluate(p1,lastvar,0);
   t2 := Evaluate(p2,lastvar,0);
   r := PolyComp(t1,t2);
   if r ne 0 then
      return r;
   end if;
   t1 +:= Evaluate(p1,lastvar,1);
   t2 +:= Evaluate(p2,lastvar,1);
   r := PolyComp(t1,t2);
   return r;
end function;

/* Try to find a linear image of g whose top part
   has weight at most that of gmin */
procedure GoodInLinEquivClass(g,gmin)
   w := BPRWeight(g);
   wm := BPRWeight(gmin);
   lingrp := BPRLinearGroup(Parent(g));
   niter := 0;
   for random rl in lingrp do
      niter +:= 1;
      g2 := TopPart(BPRApplyLinear(rl,g));
      w2 := BPRWeight(g2);
      if w2 lt w then
         rl,g2,w2;
         break;
      else
         if niter mod 1000 eq 0 then w2; end if;
      end if;
   end for;
end procedure;

/* Try forever (?) to improve a polynomial (i.e., make it earlier
   in the PolyComp() ordering) by applying random linear maps
   Parameters:
   if quitonfail is positive, stop after that many consecutive
      failures to improve, and return the best polynomial and linear map
   if weightgoal is positive, then each polynomial tried will have
      BPRWeightClimb run on it, if this results in a weight of at most
      weightgoal, then the current linear transform will be reversed
      to give a coset member for the original polynomial with weight
      at most weightgoal, and the procedure will terminate
   if startrand is true, then instead of starting the search at
      the given polynomial, an initial random linear map will be applied
   if limitlength is true, then a step to a new polynomial which is
      more than 5 terms longer than the original will not be allowed */
function BestInLinEquivClass(p: quitonfail := 0, weightgoal := 0,
      startrand := false, limitlength := false)
   lg := BPRLinearGroup(Parent(p));
   nvar := Rank(Parent(p));
   if startrand then
      bestlg := Random(lg);
      bestp := TopPart(BPRApplyLinear(bestlg,p));
   else
      bestp := p;
      bestlg := Identity(lg);
   end if;
   bestp;
   failed := 0;
   if weightgoal gt 0 then
      amax := 10;
      aswap := 4;
      apluseq := 9;
      a4pluseq := 10;
   else
      amax := 10;
      aswap := 1;
      apluseq := 2;
      a4pluseq := 9;
   end if;
   while true do
      a := Random([1..amax]);
      if a le aswap then
         b := Random([1..nvar]);
         c := Random([1..nvar]);
         if b eq c then
            continue;
         end if;
         r := LinearSwap(lg,b,c);
      elif a le apluseq then
         b := Random([1..nvar]);
         c := Random([1..nvar]);
         if b eq c then
            continue;
         end if;
         r := LinearPlusEqual(lg,b,c);
      elif a le a4pluseq then
         r := Identity(lg);
         for i in [1..4] do
            b := Random([1..nvar]);
            c := Random([1..nvar]);
            if b eq c then
               continue;
            end if;
            r *:= LinearPlusEqual(lg,b,c);
         end for;
      else
         r := Random(lg);
      end if;
      p2 := TopPart(BPRApplyLinear(r,bestp));
      if weightgoal gt 0 then
         p3,wt := BPRWeightClimb(p2);
         vprint User1: wt;
         if wt le weightgoal then
            p4 := BPRApplyLinear((bestlg*r)^-1,p3);
            p4-p;
            BPRWeight(p4);
            break;
         end if;
      end if;
      if PolyComp(p2,bestp) lt 0 and (not limitlength or
            Length(p2) le Length(p)+5) then
         bestlg *:= r;
         bestp := p2;
         bestlg;
         bestp;
         failed := 0;
      else
         failed +:= 1;
         if failed eq quitonfail then
            break;
         end if;
      end if;
   end while;
   return bestp,bestlg;
end function;

/* Do repeated calls to BestInLinEquivClass, and keep the result with
   the fewest terms */
function RepeatBestInLinEquivClass(p,quitonfail,numtries)
   lg := BPRLinearGroup(Parent(p));
   nvar := Rank(Parent(p));
   bestp := p;
   bestlg := Identity(lg);
   for n in [1..numtries] do
      newp,newlg := BestInLinEquivClass(p: quitonfail := quitonfail,
            startrand := (n mod 2 eq 0));
      d := Length(newp) - Length(bestp);
      if d lt 0 or (d eq 0 and PolyComp(newp,bestp) lt 0) then
         bestp := newp;
         bestlg := newlg;
      end if;
   end for;
   return bestp,bestlg;
end function;



/* The next functions and procedures do computations from:
      [Hou] Xiang-dong Hou, "GL(m,2) Acting on R(r,m)/R(r-1,m)",
            Discrete Mathematics 149 (1996), 99-122.
      [BL]  Eric Brier and Philippe Langevin, "Classification of
            Boolean cubic forms of nine variables", ITW 2003,
            179-182.            */

/* Create the matrix whose rank is used in Hou's invariants:
   given a Boolean polynomial f on n variables and numbers r and s, set up
   a matrix over GF(2) with rows indexed by degree-r monomials and columns
   indexed by degree-s monomials; entry (vr,vs) of the matrix is 1 iff
   vr and vs have no variables in common and vr*vs is a term of f.
   If r+s is the degree of f, then the rank of this matrix is
   a GL(n,2) invariant of f. */
function HouMatrix(f,r,s)
   nvar := Rank(Parent(f));
   nr := Binomial(nvar,r);
   ns := Binomial(nvar,s);
   mat := ZeroMatrix(GF(2),nr,ns);
   vars := {1..nvar};
   rvarsets := {@ x : x in Subsets(vars,r) @};
   Sort(~rvarsets,MinComp);
   svarsets := {@ x : x in Subsets(vars,s) @};
   Sort(~svarsets,MinComp);
   for t in Terms(f) do
      if TotalDegree(t) eq r+s then
         tvars := { i : i in vars | Exponents(t)[i] eq 1 };
         for vr in Subsets(tvars,r) do
            mat[Index(rvarsets,vr),Index(svarsets,tvars diff vr)] +:= 1;
         end for;
      end if;
   end for;
   return mat;
end function;

/* Given a Boolean polynomial f on n variables and numbers r and s such that
   r+s+1 is the degree of f, one can compute a directional difference
   (Delta_a f)(x) = f(x+a) - f(x) for any vector a in GF(2)^n, and this
   will be a polynomial of degree at most r+s.  The rank of the matrix
   from the previous function for (Delta_a f) for a fixed a need not be
   a GL(n,2) invariant of f, but if we take a histogram of counts of
   the values as a varies, then we do get a GL(n,2) invariant.  This
   function computes this histogram.  Since the rank
   of this matrix is always even, only the even-index entries of the
   histogram are returned.
   Parameters:
   If unscaled is false (the default), then the histogram is
      divided by 2^n to give rational numbers that sum to 1
      (this removes the dependence on how many variables are around
      that f doesn't use).  */
function HouInvar(f,r,s:unscaled:=false)
   nvar := Rank(Parent(f));
   nr := Binomial(nvar,r);
   ns := Binomial(nvar,s);
   nm := Min(nr,ns);
   if unscaled then
      incr := 1;
   else
      incr := 1/(2^nvar);
   end if;
   matseq := [ HouMatrix(Evaluate(f,i,1)-Evaluate(f,i,0),r,s) :
         i in [ 1 .. nvar ] ];
   result := [ Rationals() | 0 : i in [ 0 .. nm ] ];
   for a in Subsequences({0,1},nvar) do
      mat := &+[Parent(matseq[1]) | matseq[i] : i in [1 .. nvar] | a[i] eq 1];
      result[Rank(mat)+1] +:= incr;
   end for;
   return result[[1 .. nm+1 by 2]];
end function;

/* Show weight and Hou invariant information for
   all polynomials in a given list of cubics on eight variables */
procedure ShowAllHouInvariants38(flist)
   for i -> fi in flist do
      print " ";
      print " ";
      print "Polynomial number",i,":";
      fi;
      print "Weight of cubic: ",BPRWeight(fi);
      w0 := BPRWeight(BPRDualPoly(fi));
      print "Weight of dual cocubic: ",w0;
      g,w := BPRWeightClimb(BPRDualPoly(fi));
      print "Guessed minimum weight of dual cocubic: ",w;
      if w lt w0 then
         print "Lower-degree term(s) to be added:";
         g-BPRDualPoly(fi);
      end if;
      print "First Hou invariant of cubic:";
      HouInvar(fi,1,1);
      print "Second Hou invariant of dual cocubic:";
      HouInvar(BPRDualPoly(fi),2,2:unscaled:=true);
   end for;
end procedure;

/* Like HouInvar(), except that it does a Fourier/Walsh transform
   of the values Rank(HouMatrix(Delta_a f,r,s)) and then returns
   a multiset of the values  */
function WalshInvar(f,r,s)
   nvar := Rank(Parent(f));
   matseq := [ HouMatrix(Evaluate(f,i,1)-Evaluate(f,i,0),r,s) :
         i in [ 1 .. nvar ] ];
   V := VectorSpace(GF(2),nvar);
   Z := Integers();
   vseq := [x: x in V];
   a := [Rank(&+[Parent(matseq[1]) | matseq[i] : i in [1 .. nvar] |
         vseq[j][i] eq 1]): j in [1..#vseq]];
   mset := {* *};
   for v in V do
      n := &+[a[j]*(-1)^(Z!DotProduct(v,vseq[j])): j in [1..#vseq]];
      Include(~mset,n);
   end for;
   return mset;
end function;

/* Like WalshInvar(), except, instead of derivations, use restrictions
   to hyperplanes  */
function WalshResInvar(f,r,s)
   B1 := Parent(f);
   nvar := Rank(B1);
   B2 := BooleanPolynomialRing(nvar-1);
   V := VectorSpace(GF(2),nvar);
   one := GF(2)!1;
   Z := Integers();
   vseq := [x: x in V];
   a := [Z | 0^^#vseq];
   for j->u in vseq do
      if IsZero(u) then
         continue;
      end if;
      i := Position(Eltseq(u),one);
      y := &+([B2 | B2.k: k in [1..i-1] | u[k] eq one] cat
            [B2 | B2.k: k in [i..nvar-1] | u[k+1] eq one]);
      h := hom < B1 -> B2 | [B2.k: k in [1..i-1]] cat
            [y] cat [B2.k: k in [i..nvar-1]] >;
      a[j] := Rank(HouMatrix(h(f),r,s));
   end for;
   mset := {* *};
   for v in V do
      n := &+[a[j]*(-1)^(Z!DotProduct(v,vseq[j])): j in [1..#vseq]];
      Include(~mset,n);
   end for;
   return mset;
end function;

/* Like WalshResInvar(), but without the Fourier transform  */
function ResInvar(f,r,s)
   B1 := Parent(f);
   nvar := Rank(B1);
   B2 := BooleanPolynomialRing(nvar-1);
   V := VectorSpace(GF(2),nvar);
   one := GF(2)!1;
   Z := Integers();
   vseq := [x: x in V];
   a := [Z | 0^^#vseq];
   for j->u in vseq do
      if IsZero(u) then
         continue;
      end if;
      i := Position(Eltseq(u),one);
      y := &+([B2 | B2.k: k in [1..i-1] | u[k] eq one] cat
            [B2 | B2.k: k in [i..nvar-1] | u[k+1] eq one]);
      h := hom < B1 -> B2 | [B2.k: k in [1..i-1]] cat
            [y] cat [B2.k: k in [i..nvar-1]] >;
      a[j] := Rank(HouMatrix(h(f),r,s));
   end for;
   mset := {* n: n in a *};
   return mset;
end function;

/* The first of Brier-Langevin's two final invariants for 9-variable cubics
   (f8 is a list of representative 8-variable cubics) */
function BLInvar9a(f,f8)
   B1 := Parent(f);
   nvar := Rank(B1);
   assert nvar eq 9;
   assert TotalDegree(f) eq 3 or IsZero(f);
   B2 := BooleanPolynomialRing(nvar-1);
   f8invars:=[HouInvar(BPRDualPoly(g),2,2): g in f8];
   V := VectorSpace(GF(2),nvar);
   one := GF(2)!1;
   Z := Integers();
   Q := Rationals();
   Vb := VectorSpace(Q,nvar+1);
   vseq := [x: x in V];
   matseq := [ HouMatrix(Evaluate(f,i,1)-Evaluate(f,i,0),1,1) :
         i in [ 1 .. nvar ] ];
   a := [Z | 0^^#vseq];
   b := [Zero(Vb)^^#vseq];
   for j->u in vseq do
      mat := &+[Parent(matseq[1]) | matseq[i] : i in [1 .. nvar] | u[i] eq 1];
      b[j][Rank(mat)+1] := 1;
      if IsZero(u) then
         continue;
      end if;
      i := Position(Eltseq(u),one);
      y := &+([B2 | B2.k: k in [1..i-1] | u[k] eq one] cat
            [B2 | B2.k: k in [i..nvar-1] | u[k+1] eq one]);
      h := hom < B1 -> B2 | [B2.k: k in [1..i-1]] cat
            [y] cat [B2.k: k in [i..nvar-1]] >;
      a[j] := Position(f8invars,HouInvar(BPRDualPoly(h(f)),2,2));
      assert a[j] gt 0;
   end for;
   mset := {* CartesianProduct(Z,Vb) | *};
   for j->v in vseq do
      bw := &+[b[k]*(-1)^(Z!DotProduct(v,vseq[k])): k in [1..#vseq]];
      Include(~mset,<a[j],bw>);
   end for;
   return mset;
end function;

/* The second of Brier-Langevin's two final invariants for 9-variable cubics
   (f8 is a list of representative 8-variable cubics) */
function BLInvar9b(f,f8)
   B1 := Parent(f);
   nvar := Rank(B1);
   assert nvar eq 9;
   assert TotalDegree(f) eq 3 or IsZero(f);
   B2 := BooleanPolynomialRing(nvar-1);
   f8invars:=[HouInvar(BPRDualPoly(g),2,2): g in f8];
   V := VectorSpace(GF(2),nvar);
   one := GF(2)!1;
   Z := Integers();
   Q := Rationals();
   Va := VectorSpace(Q,#f8);
   vseq := [x: x in V];
   matseq := [ HouMatrix(Evaluate(f,i,1)-Evaluate(f,i,0),1,1) :
         i in [ 1 .. nvar ] ];
   a := [Zero(Va)^^#vseq];
   b := [Z | 0^^#vseq];
   for j->u in vseq do
      mat := &+[Parent(matseq[1]) | matseq[i] : i in [1 .. nvar] | u[i] eq 1];
      b[j] := Rank(mat);
      if IsZero(u) then
         continue;
      end if;
      i := Position(Eltseq(u),one);
      y := &+([B2 | B2.k: k in [1..i-1] | u[k] eq one] cat
            [B2 | B2.k: k in [i..nvar-1] | u[k+1] eq one]);
      h := hom < B1 -> B2 | [B2.k: k in [1..i-1]] cat
            [y] cat [B2.k: k in [i..nvar-1]] >;
      p := Position(f8invars,HouInvar(BPRDualPoly(h(f)),2,2));
      assert p gt 0;
      a[j][p] := 1;
   end for;
   mset := {* CartesianProduct(Va,Z) | *};
   for j->v in vseq do
      aw := &+[a[k]*(-1)^(Z!DotProduct(v,vseq[k])): k in [1..#vseq]];
      Include(~mset,<aw,b[j]>);
   end for;
   return mset;
end function;



/* The next functions and procedures do computations from:
      [DMT] Randall Dougherty, R. Daniel Mauldin, and Mark Tiefenbruck,
            "The covering radius of the Reed-Muller code RM(4,8) in RM(5,8)",
            to appear.                                                       */

/* Compute the characteristic vector for usage of a given list of
   monomials in a given polynomial */
function VecMonomsUsed(f,ms)
   n := # ms;
   v := [GF(2) | 0 : i in [1 .. n]];
   for t in Terms(f) do
      i := Index(ms,t);
      if i gt 0 then
         v[i] := 1;
      end if;
   end for;
   return Vector(GF(2),v);
end function;

/* Given a matrix m of rank rk, produce a sequence s of rk row numbers
   such that the submatrix specified by those row numbers has rank rk
   (s will be in increasing order) */
function NonredundantRows(m)
   m2 := m;
   nr := NumberOfRows(m2);
   s := [];
   one := GF(2)!1;
   for i in [1..nr] do
      rowi := m2[i];
      if IsZero(rowi) then
         continue;
      end if;
      Append(~s,i);
      first1 := Index(Eltseq(rowi),one);
      for ii in [i+1..nr] do
         if m2[ii,first1] eq one then
            AddRow(~m2,1,i,ii);
         end if;
      end for;
   end for;
   return s;
end function;

/* Compute how many extra rows are needed in the main matrix for f
   to get that f has minimal weight in its class
   Parameters:
   weight: the function computes the number of extra rows needed
      to get this weight as a lower bound */
function ExtraRowsNeeded(f : weight:=BPRWeight(f))
   return weight/2 - Rank(Parent(f)) - 1;
end function;

/* Verify that the given sequence of quadratics q is good for the
   given (cocubic) polynomial f (each q[i]*f is at most coquadratic,
   so q[i] is orthogonal to itself and to the linears) */
function GoodQuads(f,q)
   nvar := Rank(Parent(f));
   return &and[q[i] eq DegPart(q[i],2) and TotalDegree(q[i]*f) le nvar-2 :
         i in [1..#q]];
end function;

/* Compute the part of the main matrix for f corresponding to the linear
   polynomials */
function MatLinearPart(f)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   mat := Matrix([VecMonomsUsed(R.j*f,coquads) : j in [1..Rank(R)]]);
   return Transpose(mat);
end function;

/* Verify that all of the linear monomials are independent over f
   at the coquadratic level (which implies that f has no
   affine factors) */
LinearsAreIndependent := func < f |
      Rank(MatLinearPart(f)) eq Rank(Parent(f)) >;

/* Compute the column of the main matrix for f corresponding to a given
   (quadratic) polynomial; since it is an affine function of
   the coefficients of the coquartic terms to be added to f, it
   is expressed as a matrix with 1+Binomial(nvar,4) columns */
function MatQuadraticColumn(f,q)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   mat := Matrix([VecMonomsUsed(q*f,coquads)] cat
         [VecMonomsUsed(q*coquarts[j],coquads) : j in [1..#coquarts]]);
   return Transpose(mat);
end function;

/* Check the validity of each subproof in a given proof */
function SubproofsValid(f,nrows,quadlist,proof)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   lpart := MatLinearPart(f);
   qcols := [ MatQuadraticColumn(f,q) : q in quadlist ];
   for spn in [1..#proof] do
      if #(proof[spn][1]) ne #(proof[spn][2]) then
         print "Error -- invalid subspace in subproof",spn;
         return false;
      end if;
      if #(proof[spn][4]) lt nrows then
         print "Error -- not enough extra rows in subproof",spn;
         return false;
      end if;
      condlhs := Matrix(GF(2),0,#coquarts,[]);
      for cn in [1..#(proof[spn][1])] do
         cqt := proof[spn][1][cn];
         if cqt ne DegPart(cqt,Rank(R)-4) then
            print "Error -- invalid coquartic in subproof",spn;
         end if;
         condlhs := VerticalJoin(condlhs,VecMonomsUsed(cqt,coquarts));
      end for;
      condrhs := proof[spn][2];
      qchosen := proof[spn][3];
      dualvecs := [VecMonomsUsed(proof[spn][4][i],coquads) : i in [1..nrows]];
      // Check linear independence
      for bvn in [1..nrows] do
         if not IsZero(dualvecs[bvn] * lpart) then
            print "Error -- independence verification",bvn,
                  "failed on subproof",spn;
            return false;
         end if;
         for bvn2 in [1..bvn-1] do
            testvec := dualvecs[bvn] * qcols[qchosen[bvn2]];
            lhs := VerticalJoin(condlhs,
                  Vector(GF(2),Eltseq(testvec)[2..1+#coquarts]));
            rhs := Vector(GF(2),condrhs cat [1-testvec[1]]);
            if IsConsistent(Transpose(lhs),rhs) then
               print "Error -- independence verification",bvn,
                     "failed on subproof",spn;
               return false;
            end if;
         end for;
         testvec := dualvecs[bvn] * qcols[qchosen[bvn]];
         lhs := VerticalJoin(condlhs,
               Vector(GF(2),Eltseq(testvec)[2..1+#coquarts]));
         rhs := Vector(GF(2),condrhs cat [testvec[1]]);
         if IsConsistent(Transpose(lhs),rhs) then
            print "Error -- independence verification",bvn,
                  "failed on subproof",spn;
            return false;
         end if;
      end for;
      // Check orthogonality
      for bvn in [2..nrows] do
         qv := VecMonomsUsed(BPRDualPoly(quadlist[qchosen[bvn]]),coquads);
         for bvn2 in [1..bvn-1] do
            testvec := qv * qcols[qchosen[bvn2]];
            lhs := VerticalJoin(condlhs,
                  Vector(GF(2),Eltseq(testvec)[2..1+#coquarts]));
            rhs := Vector(GF(2),condrhs cat [1-testvec[1]]);
            if IsConsistent(Transpose(lhs),rhs) then
               print "Error -- orthogonality verification",bvn2,bvn,
                     "failed on subproof",spn;
               return false;
            end if;
         end for;
      end for;
   end for;
   return true;
end function;

/* Determine whether a given list of affine subspaces (flats) covers GF(2)^dim;
   returns a boolean answer and, if no, an uncovered vector and the
   branch of the search tree that led to it.
   Parameters: These parameters consider the assumptions made during the
      algorithm as producing a search tree; each assumption is assigned
      either the value 0 or 1 successively.  If the parameters have their
      default values, then the entire tree is searched but the
      choice of whether to do 0 or 1 first is made randomly each time.
   if specbits is a nonempty sequence of bits, then it encodes an initial
      branch of the search tree; only the part of the tree below this branch
      is searched
   if prefbits is a nonempty sequence of bits, then it encodes an initial
      branch of the search tree; the whole tree (or the part allowed by
      specbits) is searched, but the search starts with the prefbits branch
   if randdir is false, then the option of setting the assumption to 0
      is done before the option of setting it to 1 (and the uncovered
      vector is chosen to have all 0's except as required by assumptions) */
function FlatsCoverSpace(dim,lhslist,rhslist: specbits := [], prefbits := [],
      randdir := true)
   rspaces := [Rowspace(m): m in lhslist];
   ranklist := [Dimension(rs): rs in rspaces];
   trivial := true;
   for an in [1..#lhslist] do
      if ranklist[an] eq 0 then
         if IsZero(rhslist[an]) then
            return true,_,_;
         end if;
      else
         trivial := false;
      end if;
   end for;
   if trivial then
      return false,
            (randdir select 1 else 0)*Random(VectorSpace(GF(2),dim)),[GF(2)|];
   end if;
   score := 0;
   minrank := Minimum([rk: rk in ranklist | rk gt 0]);
   maxrank := Maximum(ranklist);
   scorelist := [4^(maxrank-rk): rk in ranklist]; 
   vdone := [Vector([GF(2)|0^^dim])];
   if #prefbits gt 0 then
      newprefbits := Remove(prefbits,1);
   else
      newprefbits := prefbits;
   end if;
   if #specbits gt 0 then
      newspecbits := Remove(specbits,1);
      if #prefbits gt 0 and prefbits[1] ne specbits[1] then
         newprefbits := [];
      end if;
   else
      newspecbits := specbits;
   end if;
   for an in [1..#lhslist] do
      if ranklist[an] ne minrank then
         continue;
      end if;
      for i in [1..NumberOfRows(lhslist[an])] do
         v := lhslist[an][i];
         if v in vdone then
            continue;
         end if;
         Append(~vdone,v);
         s := &+[scorelist[k]: k in [1..#lhslist] | v in rspaces[k]];
         if s gt score then
            best := v;
            score := s;
         end if;
      end for;
   end for;
   assert score gt 0;
   rest1s := [i : i -> c in Eltseq(best) | c eq 1];
   first1 := rest1s[1];
   Remove(~rest1s,1);
   if #specbits gt 0 then
      bit := specbits[1];
      cseq := [GF(2)|bit];
   elif #prefbits gt 0 then
      bit := prefbits[1];
      cseq := [GF(2)|bit,1-bit];
   else
      bit := randdir select Random(1) else 0;
      cseq := [GF(2)|bit,1-bit];
   end if;
   for c in cseq do
      newlhs := [* *];
      newrhs := [* *];
      for an in [1..#lhslist] do
         a := lhslist[an];
         b := rhslist[an];
         for j in rest1s do
            AddColumn(~a,1,first1,j);
         end for;
         if c eq 1 then
            b +:= Vector([a[i,first1]: i in [1..NumberOfRows(a)]]);
         end if;
         RemoveColumn(~a,first1);
         if IsZero(a) and IsZero(b) then
            continue c;
         end if;
         if IsConsistent(Transpose(a),b) then
            Append(~newlhs,a);
            Append(~newrhs,b);
         end if;
      end for;
      val,badvec,bits := FlatsCoverSpace(dim-1,newlhs,newrhs:
            specbits := newspecbits, prefbits := newprefbits,
            randdir := randdir);
      if not val then
         // modify badvec
         bvs := Eltseq(badvec);
         Insert(~bvs,first1,0);
         bvs[first1] := c + &+(bvs[rest1s]);
         badvec := Vector(bvs);
         return val,badvec,[c] cat bits;
      end if;
      newprefbits := [];
   end for;
   return true,_,_;
end function;

/* Determine whether a given list of affine subspaces covers
   another affine subspace */
function FlatsCoverFlat(dim,lhslist,rhslist,otherlhs,otherrhs)
   if not IsConsistent(Transpose(otherlhs),otherrhs) then
      return true,_;
   end if;
   one := GF(2)!1;
   olhs2 := otherlhs;
   orhs2 := Eltseq(otherrhs);
   s := NonredundantRows(olhs2);
   if #s eq 0 then
      return FlatsCoverSpace(dim,lhslist,rhslist);
   end if;
   first1 := [1..#s];
   rest1s := [* [] : i in [1..#s] *];
   for k->i in s do
      r := [j : j -> c in Eltseq(olhs2[i]) | c eq one];
      f := r[1];
      first1[k] := f;
      rest1s[k] := Remove(r,1);
      for ii in s do
         if ii gt i and olhs2[ii,f] eq one then
            orhs2[ii] +:= orhs2[i];
            AddRow(~olhs2,one,i,ii);
         end if;
      end for;
   end for;
   sortedfirst := Sort(first1);
   reversefirst := Reverse(sortedfirst);
   newlhs := [* *];
   newrhs := [* *];
   for an in [1..#lhslist] do
      a := lhslist[an];
      b := rhslist[an];
      for k->i in s do
         f := first1[k];
         for j in rest1s[k] do
            AddColumn(~a,one,f,j);
         end for;
         if orhs2[i] eq 1 then
            b +:= Vector([a[ii,f]: ii in [1..NumberOfRows(a)]]);
         end if;
      end for;
      for j in reversefirst do
         RemoveColumn(~a,j);
      end for;
      if IsZero(a) and IsZero(b) then
         return true,_;
      end if;
      if IsConsistent(Transpose(a),b) then
         Append(~newlhs,a);
         Append(~newrhs,b);
      end if;
   end for;
   val,badvec := FlatsCoverSpace(dim-#s,newlhs,newrhs);
   if val then
      return true,_;
   end if;
   // modify badvec
   bvs := Eltseq(badvec);
   for j in sortedfirst do
      Insert(~bvs,j,0);
   end for;
   for k in [#s..1 by -1] do
      bvs[first1[k]] := orhs2[s[k]] + &+(bvs[rest1s[k]]);
   end for;
   badvec := Vector(bvs);
   return val,badvec;
end function;

/* Compute the complement of (the union of) a given list of affine subspaces
   of GF(2)^dim; returns another list of affine subspaces of GF(2)^dim
   Parameters:
   savecomp: the name of a file to write the complement to, if desired */
function FlatsComplement(dim,lhslist,rhslist: savecomp := "")
   if #lhslist eq 0 then
      return [* Matrix(GF(2),0,dim,[]) *], [* Vector(GF(2),0,[]) *];
   end if;
   score := 0;
   rspaces := [Rowspace(m): m in lhslist];
   ranklist := [Dimension(rs): rs in rspaces];
   minrank := Minimum([rk: rk in ranklist | rk gt 0]);
   maxrank := Maximum(ranklist);
   scorelist := [4^(maxrank-rk): rk in ranklist]; 
   vdone := [Vector([GF(2)|0^^dim])];
   for an in [1..#lhslist] do
      if IsZero(lhslist[an]) and IsZero(rhslist[an]) then
         return [* *], [* *];
      end if;
      if ranklist[an] ne minrank then
         continue;
      end if;
      for i in [1..NumberOfRows(lhslist[an])] do
         v := lhslist[an][i];
         if v in vdone then
            continue;
         end if;
         Append(~vdone,v);
         s := &+[scorelist[k]: k in [1..#lhslist] | v in rspaces[k]];
         if s gt score then
            best := v;
            score := s;
         end if;
      end for;
   end for;
   if score eq 0 then
      return [* Matrix(GF(2),0,dim,[]) *], [* Vector(GF(2),0,[]) *];
   end if;
   rest1s := [i : i -> c in Eltseq(best) | c eq 1];
   first1 := rest1s[1];
   Remove(~rest1s,1);
   complhspair := [* [* *], [* *] *];
   comprhspair := [* [* *], [* *] *];
   for c in [0..1] do
      newlhs := [* *];
      newrhs := [* *];
      for an in [1..#lhslist] do
         a := Transpose(lhslist[an]);
         b := rhslist[an];
         a := VerticalJoin(a,b);
         for i in rest1s do
            AddRow(~a,1,first1,i);
         end for;
         AddRow(~a,c,first1,dim+1);
         b := a[dim+1];
         RemoveRow(~a,dim+1);
         RemoveRow(~a,first1);
         if IsZero(a) and IsZero(b) then
            continue c;
         end if;
         if IsConsistent(a,b) then
            Append(~newlhs,Transpose(a));
            Append(~newrhs,b);
         end if;
      end for;
      complhspair[c+1], comprhspair[c+1] :=
            FlatsComplement(dim-1,newlhs,newrhs);
   end for;
   complhs := [* *];
   comprhs := [* *];
   rankl1 := [ Rank(m) : m in complhspair[1] ];
   rankl2 := [ Rank(m) : m in complhspair[2] ];
   for i in [#(complhspair[1])..1 by -1] do
      r := rankl1[i];
      for j in [1..#(complhspair[2])] do
         if r eq rankl2[j] then
            joinedlhs := VerticalJoin(complhspair[1][i],complhspair[2][j]);
            if r eq Rank(joinedlhs) then
               joinedrhs := Vector(GF(2),
                     Eltseq(comprhspair[1][i]) cat Eltseq(comprhspair[2][j]));
               if IsConsistent(Transpose(joinedlhs),joinedrhs) then
                  Append(~complhs,HorizontalJoin(<
                        ColumnSubmatrixRange(lhs,1,first1-1),
                        ZeroMatrix(GF(2),NumberOfRows(lhs),1),
                        ColumnSubmatrixRange(lhs,first1,dim-1)
                        > where lhs is complhspair[1][i]));
                  Append(~comprhs,comprhspair[1][i]);
                  Remove(~(complhspair[1]),i);
                  Remove(~(comprhspair[1]),i);
                  Remove(~rankl1,i);   // superfluous
                  Remove(~(complhspair[2]),j);
                  Remove(~(comprhspair[2]),j);
                  Remove(~rankl2,j);
                  continue i;
               end if;
            end if;
         end if;
      end for;
   end for;
   for c in [0..1] do
      for i in [1..#(complhspair[c+1])] do
         Append(~complhs,VerticalJoin(HorizontalJoin(<
               ColumnSubmatrixRange(lhs,1,first1-1),
               ZeroMatrix(GF(2),NumberOfRows(lhs),1),
               ColumnSubmatrixRange(lhs,first1,dim-1)
               > where lhs is complhspair[c+1][i]),best));
         Append(~comprhs,Vector(Eltseq(comprhspair[c+1][i]) cat [GF(2)!c]));
      end for;
   end for;
   if savecomp ne "" then
      hasfile,filename := HasOutputFile();
      SetOutputFile(savecomp: Overwrite := true);
      print "complhslist := ";
      print complhs:Magma;
      print ";";
      print "comprhslist := ";
      print comprhs:Magma;
      print ";";
      if hasfile then
         SetOutputFile(filename);
      else
         UnsetOutputFile();
      end if;
   end if;
   return complhs,comprhs;
end function;

/* Determine whether a given list of subproofs covers all of the
   polynomials equivalent to a given cocubic polynomial */
function SubproofsCoverSpace(f,proof)
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   dim := #coquarts;
   lhslist := [* *];
   rhslist := [* *];
   for spn in [1..#proof] do
      lhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof[spn][1])] do
         lhs := VerticalJoin(lhs,VecMonomsUsed(proof[spn][1][cn],coquarts));
      end for;
      Append(~lhslist,lhs);
      rhs := Vector(GF(2),proof[spn][2]);
      Append(~rhslist,rhs);
   end for;
   val,badvec := FlatsCoverSpace(dim,lhslist,rhslist);
   if not val then
      print "Error -- coquartic not covered:";
      &+[R | coquarts[i] : i in [1..dim] | badvec[i] eq 1];
   end if;
   return val;
end function;

/* Verify the validity of a proof that a given cocubic polynomial f
   has no affine factors and has a specified minimum weight;
   fmin is a polynomial equivalent to f whose weight is the
   minimum weight to be verified (if fmin is specified to be 0,
   then the proof is used to give a lower bound for the
   minimum weight of f), quadlist is a list of
   quadratic polynomials to be used for extra rows of the matrix,
   and proof is a list of subproofs each of which verifies that
   a certain combination of these extra rows is mutually
   orthogonal and independent over the linears, assuming that
   the lower-degree part added to f satisfies certain
   linear constraints
   if proof is [], then just verify that f and fmin are equivalent and
   note that weight(fmin) is an upper bound on the minimum weight of f
   Parameters:
   if skipfcs is true, then the check that the list of subproofs
      is complete is skipped */
function VerifyProof(f,fmin,quadlist,proof: skipfcs := false)
   if not LinearsAreIndependent(f) then
      print "Proof failed -- linears not verified independent";
      return false;
   end if;
   nvar := Rank(Parent(f));
   if IsZero(fmin) then
      nrows := #(proof[1][3]);
      wt := 2*(nvar + nrows + 1);
   else
      if TotalDegree(f-fmin) ge nvar-3 then
         print "Proof failed -- f and fmin are not equivalent";
         return false;
      end if;
      wt := BPRWeight(fmin);
      nrows := ExtraRowsNeeded(f : weight:=wt);
      if #proof eq 0 then
         print "Equivalent polynomial is valid -- minimum weight is at most",
               wt;
         return true;
      end if;
   end if;
   if not GoodQuads(f,quadlist) then
      print "Proof failed -- invalid list of quadratics";
      return false;
   end if;
   if not SubproofsValid(f,nrows,quadlist,proof) then
      print "Proof failed -- subproofs not verified";
      return false;
   end if;
   if not skipfcs and not SubproofsCoverSpace(f,proof) then
      print "Proof failed -- subproofs do not cover space";
      return false;
   end if;
   if skipfcs then
      print "Partial proof is valid";
   else
      if IsZero(fmin) then
         print "Proof is valid -- minimum weight is at least",wt;
      else
         print "Proof is valid -- minimum weight is",wt;
      end if;
   end if;
   return true;
end function;

/* Make a list of suitable quadratics for use as new rows (a basis for
   the space of all suitable quadratics; the basis is usually enough
   if nrows is small) */
function MakeQuadlist(f)
   R := Parent(f);
   nvar := Rank(R);
   linmonoms := BPRMonomialsDeg(R,1);
   quadmonoms := BPRMonomialsDeg(R,2);
   scores := [1..#quadmonoms];
   for i in [1..#quadmonoms] do
      scores[i] +:= (#quadmonoms)*#(Terms(DegPart(f*quadmonoms[i],nvar-1)));
   end for;
   ParallelSort(~scores,~quadmonoms);
   qlist := [];
   mat := Matrix(GF(2),0,nvar,[]);
   mrank := 0;
   for i in [1..#quadmonoms] do
      v := VecMonomsUsed(BPRDualPoly(DegPart(f*quadmonoms[i],nvar-1)),
            linmonoms);
      mat := VerticalJoin(mat,v);
      if (Rank(mat) gt mrank) then
         mrank +:= 1;
      else
         for j in [i-1..1 by -1] do
            submat := RowSubmatrix(mat,j-1);
            if Rank(submat) lt Rank(VerticalJoin(submat,mat[i])) then
               quadmonoms[i] +:= quadmonoms[j];
               AddRow(~mat,1,j,i);
               if IsZero(mat[i]) then
                  break;
               end if;
            end if;
         end for;
         Append(~qlist,quadmonoms[i]);
      end if;
   end for;
   return qlist;
end function;

/* The displayable coquartics form of a quadratic column
   (mq is the matrix form of the column;
   coquarts is the list of all coquartic monomials) */
function QCDisplay(mq,coquarts)
   nr := NumberOfRows(mq);
   s2 := [0,1] cat coquarts;
   return [&+[s1[j]*s2[j] : j in [1..#s1]]
         where s1 is [1]cat Eltseq(mq[i]) : i in [1..nr]];
end function;

/* Determine the coefficient of the all-variable monomial in
   the product of a given quadratic q and a coquadratic given
   as mq, the matrix form of a quadratic column; the list of all
   coquadratic terms is passed as an argument since it is
   already going to be around anyway */
function QCQDotProduct(coquads,q,mq)
   result := Zero(Parent(mq[1]));
   for t in Monomials(BPRDualPoly(q)) do
      i := Index(coquads,t);
      if i gt 0 then
         result +:= mq[i];
      end if;
   end for;
   return result;
end function;

/* Given the list of coquadratic monomials and the output from
   MatLinearPart() and MatQuadraticPart() for a particular
   cocubic polynomial (matquad is a list of matrices, one for
   each quadratic being considered as an extra row), do a
   row reduction process (on all parts simultaneously) which
   eliminates all but one 1 from a column of matlin, and then
   deletes the row containing that remaining 1; repeat for
   all such columns (so matlin will end up being a zero matrix) */
procedure ReduceByLinears(~coquads,~matlin,~matquad)
   for j in [1..NumberOfColumns(matlin)] do
      rest1s := [i : i in [1..#coquads] | matlin[i,j] eq 1];
      first1 := rest1s[1];
      Remove(~rest1s,1);
      for i in rest1s do
         AddRow(~matlin,1,first1,i);
         for k in [1..#matquad] do
            AddRow(~matquad[k],1,first1,i);
         end for;
         coquads[i] +:= coquads[first1];
      end for;
      RemoveRow(~matlin,first1);
      for k in [1..#matquad] do
         RemoveRow(~(matquad[k]),first1);
      end for;
      Remove(~coquads,first1);
   end for;
end procedure;

/* Display a proof in such a way that the coquadratics are shown
   in the form BPRDualPoly(quadratic); a little text editing
   of the quotation marks and adjacent punctuation will leave
   valid Magma input
   Parameters:
   if assignto is set to a nonnull string, the proof will be
      preceded by this string and ":=" and followed by a semicolon */
procedure PrintProof(proof: assignto := "")
   modproof := [<sp[1],sp[2],sp[3],
         [<"BPRDualPoly(",BPRDualPoly(p),")"> : p in sp[4]]> : sp in proof];
   if assignto eq "" then
      modproof;
   else
      print assignto,":=",modproof,";";
   end if;
end procedure;

/* print quadlist and proof in my preferred format
   (again some text editing will be needed)
   Parameters:
   if outfile is nonnull, the printing will be done to the specified
      file instead of to the screen
   if split is positive, then the proof will be divided into chunks of
      split subproofs that are read in successively (because Magma
      can crash if a huge proof is read in all at once) */
procedure PrintQuadlistAndProof(quadlist,proof: outfile := "", split := 0)
   if outfile ne "" then
      hasfile,filename := HasOutputFile();
      SetOutputFile(outfile);
   end if;
   indentsave := GetIndent();
   SetIndent(3);
   IndentPush();
   print "quadlist :=",quadlist,";";
   if split gt 0 and split lt #proof then
      p := proof;
      print "proof := [];";
      while #p gt 0 do
         if #p gt split then
            p2 := p[1..split];
            p := p[split+1..#p];
         else
            p2 := p;
            p := [];
         end if;
         PrintProof(p2: assignto := "prooffragment");
         print "proof cat:= prooffragment;";
      end while;
      print "delete prooffragment;";
   else
      PrintProof(proof: assignto := "proof");
   end if;
   IndentPop();
   SetIndent(indentsave);
   if outfile ne "" then
      if hasfile then
         SetOutputFile(filename);
      else
         UnsetOutputFile();
      end if;
   end if;
end procedure;

/* selected is a subsequence of [1..#quadlist]; this function tries to
   increase this subsequence (minimally in terms of the largest
   new number added, if any) so that the selected quadratics will cover
   the specified coquartic badcoquart.  Returns two values,
   a boolean indicating whether it succeeded and the enlarged
   subsequence (the original subsequence in case of failure) */
function AugmentSelectedQuads(f,quadlist,badcoquart,nrows,selected)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   nq := #quadlist;
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   badvec := VecMonomsUsed(badcoquart,coquarts);
   ml := MatLinearPart(f);
   mq := [* MatQuadraticColumn(f,q) : q in quadlist *];
   cq2 := coquads;
   ml2 := ml;
   mq2 := mq;
   ReduceByLinears(~cq2,~ml2,~mq2);
   bcqconst := Vector(GF(2),[1] cat Eltseq(badvec));
   orthog := ZeroMatrix(GF(2),nq,nq);
   for i in [1..nq] do
      v := VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads);
      for j in [i+1..nq] do
         orthog[i,j] := InnerProduct(v*mq[j],bcqconst);
      end for;
   end for;
   indep := Transpose(Matrix([bcqconst*Transpose(mq2[j]): j in [1..nq]]));
   permseq := selected cat [k : k in [1..nq] | not (k in selected)];
   qnums := {1..nq};
   selectedset := SequenceToSet(selected);
   qsets := [ x : x in Subsets(qnums,nrows) ];
   qsets2 := Sort(qsets,MaxComp);
   qsets := [ ];
   for i in [nrows..0 by -1] do
      qsets cat:= [qs : qs in qsets2 | #(qs meet selectedset) eq i];
   end for;
   found := false;
   for qs in qsets do
      qseq := permseq[SetToSequence(qs)];
      if IsZero(Submatrix(orthog,qseq,qseq)) and
            Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
         found := true;
         break;
      end if;
   end for;
   if found then
      result := [k : k in [1..nq] | k in qseq or k in selected];
   else
      result := selected;
   end if;
   return found,result;
end function;

/* Like BPRWeightClimbFlats, except that before each test it checks whether
   the coquartic is impossible because some members of quadlist give nrows
   additional rows for it; the verbose output indicates how many such
   pretests fail before one succeeds
   Parameters: same as for BPRWeightClimbFlats */
function BPRWeightClimbFlatsPretest(f,lhslist,rhslist,goal,quadlist,nrows:
      randsamp := false, noclimb := false, maxlowerterms := 0, nostop := false)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   mlt := (maxlowerterms gt 0) select maxlowerterms else 2^Rank(R);
   finalcq := Zero(R);
   finalwt := BPRWeight(f);
   nq := #quadlist;
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   ml := MatLinearPart(f);
   mq := [* MatQuadraticColumn(f,q) : q in quadlist *];
   cq2 := coquads;
   ml2 := ml;
   mq2 := mq;
   ReduceByLinears(~cq2,~ml2,~mq2);
   qnums := {1..nq};
   qsets := {@ x : x in Subsets(qnums,nrows) @};
   Sort(~qsets,MaxComp);
   vv := [VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads): i in [1..nq]];
   failcount := 0;
   fcperiodic := 10000;
   if randsamp then
      for random k in [1..#rhslist] do
         if failcount gt 0 and failcount mod fcperiodic eq 0 then
            vprint User1: "(((",failcount,")))";
         end if;
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         homsol := Random(nullsp);
         sol := parsol + homsol;
         bcqconst := Vector(GF(2),[1] cat Eltseq(sol));
         orthog := ZeroMatrix(GF(2),nq,nq);
         for i in [1..nq] do
            for j in [i+1..nq] do
               orthog[i,j] := InnerProduct(vv[i]*mq[j],bcqconst);
            end for;
         end for;
         indep := Transpose(Matrix([bcqconst*Transpose(mq2[j]):
               j in [1..nq]]));
         found := false;
         for qs in qsets do
            qseq := SetToSequence(qs);
            if IsZero(Submatrix(orthog,qseq,qseq)) and
               Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
               found := true;
               break;
            end if;
         end for;
         if found then
            failcount +:= 1;
            continue;
         end if;
         cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
         if Length(cq) gt mlt then
            continue;
         end if;
         if noclimb then
            g := f+cq;
            n := BPRWeight(g);
         else
            g,n := BPRWeightClimb(f+cq : keeptop := 2);
         end if;
         if n le goal and Length(g-f) le mlt then
            if nostop then
               g-f;
               n;
               finalcq := g-f;
               finalwt := n;
            else
               return g-f,n;
            end if;
         end if;
         vprint User1: "---",failcount,"---\n",n;
         failcount := 0;
      end for;
   else
      for k in [1..#rhslist] do
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         for homsol in nullsp do
            if failcount gt 0 and failcount mod fcperiodic eq 0 then
               vprint User1: "(((",failcount,")))";
            end if;
            sol := parsol + homsol;
            bcqconst := Vector(GF(2),[1] cat Eltseq(sol));
            orthog := ZeroMatrix(GF(2),nq,nq);
            for i in [1..nq] do
               for j in [i+1..nq] do
                  orthog[i,j] := InnerProduct(vv[i]*mq[j],bcqconst);
               end for;
            end for;
            indep := Transpose(Matrix([bcqconst*Transpose(mq2[j]):
                  j in [1..nq]]));
            found := false;
            for qs in qsets do
               qseq := SetToSequence(qs);
               if IsZero(Submatrix(orthog,qseq,qseq)) and
                  Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
                  found := true;
                  break;
               end if;
            end for;
            if found then
               failcount +:= 1;
               continue;
            end if;
            cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
            if Length(cq) gt mlt then
               continue;
            end if;
            if noclimb then
               g := f+cq;
               n := BPRWeight(g);
            else
               g,n := BPRWeightClimb(f+cq : keeptop := 2);
            end if;
            if n le goal and Length(g-f) le mlt then
               if nostop then
                  g-f;
                  n;
                  finalcq := g-f;
                  finalwt := n;
               else
                  return g-f,n;
               end if;
            end if;
            vprint User1: "---",failcount,"---\n",n;
            failcount := 0;
         end for;
      end for;
   end if;
   return finalcq,finalwt;
end function;

/* Try to generate a subproof (of minimum rank) which covers a given
   coquartic; returns a boolean success indicator and, if successful,
   the subproof; if not successful, the second return value is a
   <lhs,rhs> pair for a flat of bad coquartics containing the given one */
function GenerateSubproof(f,quadlist,badcoquart,nrows)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   nq := #quadlist;
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   badvec := VecMonomsUsed(badcoquart,coquarts);
   idnr := ScalarMatrix(nrows,GF(2)!1);
   submat := idnr;
   allfalse := [[false^^nrows]^^nrows];
   submatbool := allfalse;
   ml := MatLinearPart(f);
   mq := [* MatQuadraticColumn(f,q) : q in quadlist *];
   cq2 := coquads;
   ml2 := ml;
   mq2 := mq;
   ReduceByLinears(~cq2,~ml2,~mq2);
   pivotseqs := [[k] : k in [1..#cq2]];
   for j in [2..nrows] do
      pivotseqs := [[i] cat s : i in [1..s[1]-1], s in pivotseqs];
   end for;
   pivotseqs :=
         &cat[SetToSequence(Permutations(SequenceToSet(s))) : s in pivotseqs];
   Sort(~pivotseqs);
   bcqconst := Vector(GF(2),[1] cat Eltseq(badvec));
   orthog := ZeroMatrix(GF(2),nq,nq);
   for i in [1..nq] do
      v := VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads);
      for j in [i+1..nq] do
         orthog[i,j] := InnerProduct(v*mq[j],bcqconst);
      end for;
   end for;
   indep := Transpose(Matrix([bcqconst*Transpose(mq2[j]): j in [1..nq]]));
   qnums := {1..nq};
   qsets := {@ x : x in Subsets(qnums,nrows) @};
   Sort(~qsets,MaxComp);
   found := false;
   bestrank := nrows*nrows+1;
   for qs in qsets do
      qseq := SetToSequence(qs);
      if not IsZero(Submatrix(orthog,qseq,qseq)) then
         continue;
      end if;
      selquads := Sort(qseq);
      indepcols := Submatrix(indep,[1..#cq2],selquads);
      if Rank(indepcols) eq nrows then
         found := true;
         if nrows lt 2 then
            lhsp0 := ZeroMatrix(GF(2),0,NumberOfColumns(mq[1]));
            rhsseq0 := [GF(2)|];
         else
            lhsp0 := VerticalJoin([QCQDotProduct(coquads,
                  quadlist[selquads[j]],mq[selquads[jj]]):
                  jj in [j+1..nrows], j in [1..nrows] ]);
            rhsseq0 := [GF(2)| 0 : i in [1..NumberOfRows(lhsp0)]];
         end if;
         rhsseq1 := [GF(2) | (i eq j) select 1 else 0 :
               i in [j..nrows], j in [1..nrows]];
         icrows := [[indepcols[i][j] eq 1: j in [1..nrows]]: i in [1..#cq2]];
         psnskip := 0;
         for psn->selpivots in pivotseqs do
            if psn le psnskip then
               continue;
            end if;
            pivotsadd := allfalse;
            for i in [1..nrows] do
               boolvec := icrows[selpivots[i]];
               for j in [1..i-1] do
                  if boolvec[j] then
                     pivotsadd[i,j] := true;
                     Xor(~boolvec,submatbool[j]);
                  end if;
               end for;
               if not boolvec[i] then
                  if i lt nrows then
                     psnskip := m*((psn+m-1) div m) where
                           m := Binomial(#cq2-i,nrows-i)*Factorial(nrows-i);
                  end if;
                  continue selpivots;
               end if;
               submatbool[i] := boolvec;
            end for;
            newmq2t := [[mq2[selquads[i]][selpivots[j]]: j in [1..nrows]]:
                  i in [1..nrows]];
            newcq2 := cq2[selpivots];
            for ii in [1..nrows] do
               for i in [ii+1..nrows] do
                  if pivotsadd[i][ii] then
                     newcq2[i] +:= newcq2[ii];
                     for j in [1..nrows] do
                        newmq2t[j][i] +:= newmq2t[j][ii];
                     end for;
                  end if;
               end for;
            end for;
            lhsp := VerticalJoin(lhsp0,lhsp1)
                  where lhsp1 := Matrix([newmq2t[j][i] :
                  i in [j..nrows], j in [1..nrows]]);
            rhsseq := rhsseq0 cat rhsseq1;
            for i in [1..#rhsseq] do
               rhsseq[i] +:= lhsp[i,1];
               lhsp[i,1] := 0;
            end for;
            if Rank(lhsp) lt bestrank then
               goodrows := NonredundantRows(lhsp);
               bestrank := #goodrows;
               sp := <QCDisplay(lhsp,coquarts)[goodrows],rhsseq[goodrows],
                     selquads,newcq2>;
            end if;
         end for;
      end if;
   end for;
   if found then
      return found,sp;
   end if;
   lhsp := ZeroMatrix(GF(2),0,NumberOfColumns(mq[1]));
   rhsseq := [GF(2)|];
   nonorthogpairs := [];
   depsubsets := [];
   for qs in qsets do
      qseq := SetToSequence(qs);
      for ds in depsubsets do
         if ds subset qs then
            continue qs;
         end if;
      end for;
      if not IsZero(Submatrix(orthog,qseq,qseq)) then
         for nop in nonorthogpairs do
            if nop subset qs then
               continue qs;
            end if;
         end for;
         for j,jj in qs do
            if orthog[j,jj] eq 1 then
               lhsp := VerticalJoin(lhsp,QCQDotProduct(coquads,
                     quadlist[j],mq[jj]));
               Append(~rhsseq,1);
               Append(~nonorthogpairs,{j,jj});
               continue qs;
            end if;
         end for;
      end if;
      selquads := Sort(qseq);
      indepcols := Submatrix(indep,[1..#cq2],selquads);
      dep := MinimumWord(LinearCode(Nullspace(Transpose(indepcols))));
      ds := { selquads[i] : i->k in Eltseq(dep) | k eq 1 };
      lhsp1 := Matrix([&+[mq2[j][i] : j in ds] : i in [1..#cq2]]);
      lhsp := VerticalJoin(lhsp,lhsp1);
      rhsseq cat:= [ GF(2) | 0^^#cq2 ];
      Append(~depsubsets,ds);
   end for;
   for i in [1..#rhsseq] do
      rhsseq[i] +:= lhsp[i,1];
      lhsp[i,1] := 0;
   end for;
   s := NonredundantRows(lhsp);
   lhs := Submatrix(lhsp,s,[2..NumberOfColumns(lhsp)]);
   rhs := Vector(rhsseq[s]);
   return found,<lhs,rhs>;
end function;

/* Try to produce a proof of a lower bound for the minimum weight of f
   using nrows additional rows and the quadratics in quadlist;
   returns a boolean indicating whether it succeeded and a second
   result which is the generated proof if the search succeeded,
   or a partial proof otherwise; in the latter case, it also returns
   a third result which is a sequence of coquartics q such that f + q
   could not get the desired extra rows
   Parameters:
   header is a short string to be displayed at the beginning of
      the progress report lines (in verbose mode)
   saveproof is the name of an output file for the final proof
   savecomp is the name of an output file for the failure flats
      (unlike saveproof, this file will be written to as soon as
      the first failure flat is found, and whenever the number of
      failure flats becomes a power of 2)
   if keepgoing is true, then the function will not stop when it
      finds a coquartic that cannot be covered by a subproof; instead
      it will generate a failure flat and keep going
   initialproof is a sequence of subproofs that were produced previously
   if maxnewsubproofs new subproofs have been generated, the function
      will quit
   specbits is passed on to FlatsCoverSpace(), in order to limit the
      subproof generation to a part of the search space (but note that,
      if a new subproof with a low-codimension flat is produced,
      it may alter the search tree so that this specbits no longer
      makes sense)
   randdir is passed on to FlatsCoverSpace()
   symmetries is a sequence of linear transformations (probably
      permutations) on the input variables under which the polynomial f
      is supposed to be invariant (this is not checked); each time a
      new subproof is generated, these transformations are applied to it
      and the resulting subproofs are also added to the proof
      (but only if the resulting quadratics are in quadlist) */
function GenerateProof(f,nrows,quadlist : header := "", saveproof := "",
      savecomp := "", keepgoing := false, initialproof := [],
      maxnewsubproofs := 999999999999999, specbits := [], randdir := true,
      symmetries := [])
   if nrows le 0 then
      return true,[<[],[],[],[]>],_;
   end if;
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   dim := #coquarts;
   nq := #quadlist;
   if nrows gt nq then
      if nq gt 0 then
         print "Error -- not enough quadratics supplied to GenerateProof";
      end if;
      return false,[],[Zero(R)];
   end if;
   proof := initialproof;
   lhslist := [* *];
   rhslist := [* *];
   for spn in [1..#proof] do
      lhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof[spn][1])] do
         lhs := VerticalJoin(lhs,VecMonomsUsed(proof[spn][1][cn],coquarts));
      end for;
      Append(~lhslist,lhs);
      rhs := Vector(GF(2),proof[spn][2]);
      Append(~rhslist,rhs);
   end for;
   initnumsubproofs := #proof;
   complhs := [* *];
   comprhs := [* *];
   nbad := 0;
   badcqseq := [];
   result,uncoveredvec,bits :=
       FlatsCoverSpace(dim,lhslist,rhslist: specbits := specbits,
             randdir := randdir);
   loopcond := not result;
   while loopcond do
      if #proof ge initnumsubproofs + maxnewsubproofs then
         result := false;
         break;
      end if;
      badcoquart :=
            &+[R | coquarts[i] : i in [1..dim] | uncoveredvec[i] eq 1];
      found,sp := GenerateSubproof(f,quadlist,badcoquart,nrows);
      if not found and not keepgoing then
         break;
      end if;
      if found then
         Append(~proof,sp);
         vprint User1: header,nq,"  ",#proof,nbad,"  ",#(sp[2]),sp[3];
         lhs := Matrix(GF(2),0,dim,[]);
         for cn in [1..#(sp[1])] do
            lhs := VerticalJoin(lhs,VecMonomsUsed(sp[1][cn],coquarts));
         end for;
         rhs := Vector(GF(2),sp[2]);
         Append(~lhslist,lhs);
         Append(~rhslist,rhs);
         for sigma in symmetries do
            h := LinearToHom(sigma,R);
            ssp := <
                  [h(p): p in sp[1]],
                  sp[2],
                  [Position(quadlist,h(quadlist[i])): i in sp[3]],
                  [h(p): p in sp[4]]>;
            if 0 in ssp[3] then
               continue;
            end if;
            for xsp in proof do
               if {<xsp[1][i],j>: i->j in xsp[2]} eq
                     {<ssp[1][i],j>: i->j in ssp[2]} then
                  continue sigma;
               end if;
            end for;
            Append(~proof,ssp);
            vprint User1: header,nq,"  ",#proof,nbad,"  ",#(ssp[2]),ssp[3];
            lhs := Matrix(GF(2),0,dim,[]);
            for cn in [1..#(ssp[1])] do
               lhs := VerticalJoin(lhs,VecMonomsUsed(ssp[1][cn],coquarts));
            end for;
            rhs := Vector(GF(2),ssp[2]);
            Append(~lhslist,lhs);
            Append(~rhslist,rhs);
         end for;
      else
         lhs := sp[1];
         rhs := sp[2];
         Append(~complhs,lhs);
         Append(~comprhs,rhs);
         nbad +:= 1;
         if nbad eq 2^Ilog2(nbad) and savecomp ne "" then
            hasfile,filename := HasOutputFile();
            SetOutputFile(savecomp: Overwrite := true);
            print "complhslist := ";
            print complhs:Magma;
            print ";";
            print "comprhslist := ";
            print comprhs:Magma;
            print ";";
            if hasfile then
               SetOutputFile(filename);
            else
               UnsetOutputFile();
            end if;
         end if;
         uvsave := uncoveredvec;
         vprint User1: header,nq,"  ",#proof,nbad,"  ",NumberOfRows(lhs);
         Append(~lhslist,lhs);
         Append(~rhslist,rhs);
      end if;
      if #proof ge initnumsubproofs + maxnewsubproofs then
         result := false;
         break;
      end if;
      result,uncoveredvec,bits := FlatsCoverSpace(dim,lhslist,rhslist:
            specbits := specbits, prefbits := bits, randdir := randdir);
      if result then
         if nbad gt 0 then
            result := false;
            uncoveredvec := uvsave;
         end if;
         break;
      end if;
   end while;
   rankseq := [#(sp[2]) : sp in proof];
   ParallelSort(~rankseq,~proof);
   if saveproof ne "" then
      PrintFile(saveproof,"//" cat "-"^74 cat "//");
      PrintQuadlistAndProof(quadlist,proof: outfile := saveproof);
      PrintFile(saveproof,"//" cat "="^74 cat "//");
   end if;
   if nbad gt 0 and nbad ne 2^Ilog2(nbad) and savecomp ne "" then
      hasfile,filename := HasOutputFile();
      SetOutputFile(savecomp: Overwrite := true);
      print "complhslist := ";
      print complhs:Magma;
      print ";";
      print "comprhslist := ";
      print comprhs:Magma;
      print ";";
      if hasfile then
         SetOutputFile(filename);
      else
         UnsetOutputFile();
      end if;
   end if;
   if not result then
      vprint User1: "Complete proof not found with these quadratics";
      badcoquart :=
            &+[R | coquarts[i] : i in [1..dim] | uncoveredvec[i] eq 1];
      if badcoquart notin badcqseq then
         Append(~badcqseq,badcoquart);
      end if;
      return result,proof,badcqseq;
   end if;
   return result,proof,_;
end function;

/* Make various simplifications in a (quadlist,proof) pair for f
   Parameters:
   if minquads is true, then the procedure will try to eliminate
      quadratics from quadlist, even if this means searching for more
      subproofs from the reduced quadlist to re-complete the proof
      (this can be very time consuming)
   testcqs is a list of coquartics used to aid the minquads process:
      if eliminating a quadratic means that one of these coquartics is
      not covered, then the attempt to eliminate that quadratic can
      be terminated immediately
   if reduceql is true, then any quadratics not actually used in a subproof
      will be deleted from quadlist (this is automatic if minquads is true)
   saveproof is a file to which the simplified proof is written, both
      at the end and after each minquads step (even the ones that fail,
      but in that case a message "Oops, forget that one" is printed
      after the proof) */
procedure SimplifyProof(f,~quadlist,~proof:
      minquads := false, testcqs:=[], reduceql:= true, saveproof := "")
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   dim := #coquarts;
   // if requested, eliminate as many members of quadlist as possible
   // (starting from the right); here testcqs is a list of coquartics
   // to test in particular before testing whether all coquartics are covered
   if minquads and (#proof gt 0) then
      nrows := #(proof[1][3]);
      for k in [#quadlist..1 by -1] do
         label := Sprintf("S%o",k);
         selected := Remove([1..#quadlist],k);
         for cq in testcqs do
            result,selected2 :=
                  AugmentSelectedQuads(f,quadlist,cq,nrows,selected);
            if selected2 ne selected then
               continue k;
            end if;
         end for;
         proof0 := [];
         for sp in proof do
            if k notin sp[3] then
               s := sp[3];
               for i in [1..#s] do
                  j := s[i];
                  if j gt k then
                     s[i] := j-1;
                  end if;
               end for;
               Append(~proof0,<sp[1],sp[2],s,sp[4]>);
            end if;
         end for;
         quadlist2 := Remove(quadlist,k);
         result,proof2 := GenerateProof(f,nrows,quadlist2: header := label,
               saveproof := saveproof, initialproof := proof0);
         if result then
            quadlist := quadlist2;
            proof := proof2;
         elif saveproof ne "" then
            PrintFile(saveproof,"// Oops, forget that one //");
         end if;
      end for;
   end if;
   // remove redundant rows from each subproof & remove inconsistent subproofs
   lhslist := [* *];
   rhslist := [* *];
   for spn in [#proof .. 1 by -1] do
      condlhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof[spn][1])] do
         cqt := proof[spn][1][cn];
         condlhs := VerticalJoin(condlhs,VecMonomsUsed(cqt,coquarts));
      end for;
      condrhs := proof[spn][2];
      if IsConsistent(Transpose(condlhs),Vector(GF(2),condrhs)) then
         s := NonredundantRows(condlhs);
         if #s lt #condrhs then
            condlhs := Matrix(condlhs[s]);
            condrhs := condrhs[s];
            proof[spn][1] := proof[spn][1][s];
            proof[spn][2] := condrhs;
         end if;
         Insert(~lhslist,1,condlhs);
         Insert(~rhslist,1,Vector(GF(2),condrhs));
      else
         Remove(~proof,spn);
      end if;
   end for;
   // remove redundant subproofs
   spdim := [#(p[2])*#proof+i: i->p in proof];
   newlist := [1..#proof];
   ParallelSort(~spdim,~newlist);
   lhslist := [* lhslist[k]: k in newlist *];
   rhslist := [* rhslist[k]: k in newlist *];
   proof := [ proof[k]: k in newlist ];
   for spn in [#proof .. 1 by -1] do
      lhslist2 := Remove(lhslist,spn);
      rhslist2 := Remove(rhslist,spn);
      if FlatsCoverFlat(dim,lhslist2,rhslist2,lhslist[spn],rhslist[spn])
      then
         Remove(~proof,spn);
         lhslist := lhslist2;
         rhslist := rhslist2;
      end if;
      vprint User1: spn,#proof;
   end for;
   // weed out unused entries from quadlist
   if reduceql then
      s := Sort(SetToSequence(&join[SequenceToSet(sp[3]): sp in proof]));
      if #s lt #quadlist then
         quadlist := quadlist[s];
         for spn in [1..#proof] do
            proof[spn][3] := [Index(s,k): k in proof[spn][3]];
         end for;
      end if;
   end if;
   if saveproof ne "" then
      PrintFile(saveproof,"//" cat "V"^74 cat "//");
      PrintQuadlistAndProof(quadlist,proof: outfile := saveproof);
      PrintFile(saveproof,"//" cat "A"^74 cat "//");
   end if;
end procedure;

/* Remove redundant subproofs (not completely, only ones redundant
   relative to previous subproofs) in the second part of a two-part proof
   Parameters:
   saveproof specifiles a file to which the resulting proof
      (only the reduced second part) is written */
procedure SimplifyRelativeProof(f,quadlist,proof1,~proof2:
      saveproof := "")
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   dim := #coquarts;
   lhslist := [* *];
   rhslist := [* *];
   for spn in [1 .. #proof1] do
      condlhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof1[spn][1])] do
         cqt := proof1[spn][1][cn];
         condlhs := VerticalJoin(condlhs,VecMonomsUsed(cqt,coquarts));
      end for;
      condrhs := proof1[spn][2];
      Append(~lhslist,condlhs);
      Append(~rhslist,Vector(GF(2),condrhs));
   end for;
   newproof := [];
   for spn in [1 .. #proof2] do
      condlhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof2[spn][1])] do
         cqt := proof2[spn][1][cn];
         condlhs := VerticalJoin(condlhs,VecMonomsUsed(cqt,coquarts));
      end for;
      vcondrhs := Vector(GF(2),proof2[spn][2]);
      if not FlatsCoverFlat(dim,lhslist,rhslist,condlhs,vcondrhs)
      then
         Append(~newproof,proof2[spn]);
         Append(~lhslist,condlhs);
         Append(~rhslist,vcondrhs);
      end if;
      vprint User1: spn,#newproof;
   end for;
   proof2 := newproof;
   if saveproof ne "" then
      PrintQuadlistAndProof(quadlist,proof2: outfile := saveproof);
   end if;
end procedure;

/* Extract the list of flats covered by a proof, in lhslist,rhslist form */
function FlatsFromProof(f,proof)
   lhslist := [* *];
   rhslist := [* *];
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   dim := #coquarts;
   for spn in [1 .. #proof] do
      condlhs := Matrix(GF(2),0,dim,[]);
      for cn in [1..#(proof[spn][1])] do
         cqt := proof[spn][1][cn];
         condlhs := VerticalJoin(condlhs,VecMonomsUsed(cqt,coquarts));
      end for;
      condrhs := proof[spn][2];
      Append(~lhslist,condlhs);
      Append(~rhslist,Vector(GF(2),condrhs));
   end for;
   return lhslist,rhslist;
end function;

/* Like GenerateProof, but using a different strategy: instead of working
   immediately with the entire quadlist, works with a selected part
   which is initially nothing and is enlarged as necessary;
   returns a fourth result which is the reduced quadlist actually used
   in case of success, and the original quadlist in case of failure
   Also returns a fifth result, a list of coquartics that were checked during
   the iteration and should be checked again when simplifying the proof
   Parameters:
   saveproof is a file to which the new proof is written
      after certain stages and at the end
   randdir is passed on to GenerateProof */
function GraduallyGenerateProof(f,nrows,quadlist: saveproof := "",
      randdir := true)
   // first get the zero vector and a selection that handles it;
   // add on all members of quadlist that are monomials
   proof := [];
   badcqs := [Zero(Parent(f))];
   cqseq := badcqs;
   result,selected := AugmentSelectedQuads(f,quadlist,cqseq[1],nrows,[]);
   selected := [ k : k in [1..#quadlist] |
         k in selected or #(Monomials(quadlist[k])) eq 1 ];
   while result do
      if saveproof ne "" then
         PrintFile(saveproof,"//" cat Sprint(selected));
      end if;
      result,proof,cqseq := GenerateProof(f,nrows,quadlist[selected]:
            header := "G", saveproof := saveproof, initialproof := proof,
            randdir := randdir);
      if result then
         return result,proof,_,quadlist[selected],badcqs;
      end if;
      badcqs cat:= cqseq;
      cqseq2 := [];
      selected_old := selected;
      for cq in cqseq do
         result,selected := AugmentSelectedQuads(f,quadlist,cq,nrows,selected);
         if not result then
            Append(~cqseq2,cq);
         end if;
      end for;
      if #cqseq2 gt 0 then
         return false,proof,cqseq2,quadlist,badcqs;
      end if;
      selectmap := [Position(selected,k): k in selected_old];
      for spn in [1..#proof] do
         proof[spn][3] := selectmap[proof[spn][3]];
      end for;
   end while;
   return false,proof,cqseq,quadlist,badcqs;
end function;

/* Return the orthogonality and independence matrices for a given
   coquartic badcoquart (and show a selection of columns which,
   in addition to the columns specified in already, will cover
   this coquartic) */
function ShowOrthogIndep(f,quadlist,badcoquart,nrows,already)
   R := Parent(f);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   nq := #quadlist;
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   badvec := VecMonomsUsed(badcoquart,coquarts);
   ml := MatLinearPart(f);
   mq := [* MatQuadraticColumn(f,q) : q in quadlist *];
   cq2 := coquads;
   ml2 := ml;
   mq2 := mq;
   ReduceByLinears(~cq2,~ml2,~mq2);
   bcqconst := Vector(GF(2),[1] cat Eltseq(badvec));
   orthog := ZeroMatrix(GF(2),nq,nq);
   for i in [1..nq] do
      v := VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads);
      for j in [i+1..nq] do
         orthog[i,j] := InnerProduct(v*mq[j],bcqconst);
         orthog[j,i] := orthog[i,j];
      end for;
   end for;
   indep := Transpose(Matrix([bcqconst*Transpose(mq2[j]): j in [1..nq]]));
   permseq := already cat [k : k in [1..nq] | not (k in already)];
   qnums := {1..nq};
   selectedset := SequenceToSet(already);
   qsets := [ x : x in Subsets(qnums,nrows) ];
   qsets2 := Sort(qsets,MaxComp);
   qsets := [ ];
   for i in [nrows..0 by -1] do
      qsets cat:= [qs : qs in qsets2 | #(qs meet selectedset) eq i];
   end for;
   found := false;
   for qs in qsets do
      qseq := Sort(permseq[SetToSequence(qs)]);
      if IsZero(Submatrix(orthog,qseq,qseq)) and
         Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
         found := true;
         break;
      end if;
   end for;
   if found then
      qseq;
   else
      print "No columns found";
   end if;
   return orthog,indep;
end function;

/* Do the whole generation procedure (verbosely) for a given
   polynomial f, current best equivalent fmin, and
   desired lower bound; print out either a proof that the
   lower bound is true, an improvement on fmin,
   or a failure message
   Parameters:
   saveproof is a file to which the new proof is written
      after certain stages and at the end
   randdir is passed on to GraduallyGenerateProof  */
procedure TryForNewLowerBound(f,fmin,lowerbound : saveproof := "",
      randdir := true)
   error if not VerifyProof(f,fmin,[],[]),
         "ERROR -- equivalence not verified";
   currwt := BPRWeight(fmin);
   error if currwt lt lowerbound,
         "ERROR -- desired lower bound violated by fmin";
   nrows := ((lowerbound+1) div 2) - 1 - Rank(Parent(f));
   quadlist0 := MakeQuadlist(f);
   quadlist0,#quadlist0;
   saveverbose := GetVerbose("User1");
   SetVerbose("User1",true);
   // starttime := Time();
   validity,proof,cqseq,quadlist,badcqs :=
         GraduallyGenerateProof(f,nrows,quadlist0 : saveproof := saveproof,
         randdir := randdir);
   validity;
   if validity then
      SimplifyProof(f,~quadlist,~proof: minquads:=true, testcqs:=badcqs,
            saveproof := saveproof);
      PrintQuadlistAndProof(quadlist,proof);
      VerifyProof(f,0,quadlist,proof);
   else
      cq := cqseq[1];
      for k in [1..#cqseq] do
         if BPRWeight(f+cqseq[k]) lt currwt then
            cq := cqseq[k];
            break;
         end if;
      end for;
      print "Coquartic not covered:",cq;
      newwt := BPRWeight(f+cq);
      if newwt lt currwt then
         print "New weight:",newwt;
      else
         ShowOrthogIndep(f,quadlist0,cq,nrows,[1..#quadlist0]);
      end if;
   end if;
   // print "Time used:",Time(starttime),"seconds";
   SetVerbose("User1",saveverbose);
end procedure;

/* Given a Boolean cocubic polynomial f, for each cq in a set of coquartics
   (specified as the union of a list of flats given in lhslist and rhslist),
   test to see whether one can get nrows extra rows for cq from
   the given list quadlist of quadratics; return the number of tests
   and the number of failures
   Parameters:
   if randsamp is true, then instead of an exhaustive search,
      keep choosing random cq's (no termination except on failure)
   if oneperflat is true and randsamp is false, just test one member
      of each flat   */
function TestFlats(f,lhslist,rhslist,nrows,quadlist : randsamp := false,
      oneperflat := false)
   R := Parent(f);
   coquarts := BPRMonomialsDeg(R,Rank(R)-4);
   coquads := BPRMonomialsDeg(R,Rank(R)-2);
   nq := #quadlist;
   already := [];
   permseq := already cat [k : k in [1..nq] | not (k in already)];
   qnums := {1..nq};
   selectedset := SequenceToSet(already);
   qsets := [ x : x in Subsets(qnums,nrows) ];
   qsets2 := Sort(qsets,MaxComp);
   qsets := [ ];
   for i in [nrows..0 by -1] do
      qsets cat:= [qs : qs in qsets2 | #(qs meet selectedset) eq i];
   end for;
   ml := MatLinearPart(f);
   mq := [* MatQuadraticColumn(f,q) : q in quadlist *];
   cq2 := coquads;
   ml2 := ml;
   mq2 := mq;
   ReduceByLinears(~cq2,~ml2,~mq2);
   ntry := 0;
   nfail := 0;
   if randsamp then
      for random k in [1..#rhslist] do
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         homsol := Random(nullsp);
         sol := parsol + homsol;
            cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
            ntry +:= 1;
            badcoquart := cq;
            badvec := VecMonomsUsed(badcoquart,coquarts);
            bcqconst := Vector(GF(2),[1] cat Eltseq(badvec));
            orthog := ZeroMatrix(GF(2),nq,nq);
            for i in [1..nq] do
               v := VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads);
               for j in [i+1..nq] do
                  orthog[i,j] := InnerProduct(v*mq[j],bcqconst);
               end for;
            end for;
            indep := Transpose(
                  Matrix([bcqconst*Transpose(mq2[j]): j in [1..nq]]));
            found := false;
            for qs in qsets do
               qseq := Sort(permseq[SetToSequence(qs)]);
               if IsZero(Submatrix(orthog,qseq,qseq)) and
                  Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
                  found := true;
                  break;
               end if;
            end for;
            if found then
               qseq;
            else
               print "No columns found";
               return ntry,1;
            end if;
      end for;
   else
      for k in [1..#rhslist] do
         parsol,nullsp := Solution(Transpose(lhslist[k]),rhslist[k]);
         for homsol in nullsp do
            sol := parsol + homsol;
            cq := &+[v[i]*q: i->q in coquarts] where v is Eltseq(sol);
            ntry +:= 1;
            badcoquart := cq;
            badvec := VecMonomsUsed(badcoquart,coquarts);
            bcqconst := Vector(GF(2),[1] cat Eltseq(badvec));
            orthog := ZeroMatrix(GF(2),nq,nq);
            for i in [1..nq] do
               v := VecMonomsUsed(BPRDualPoly(quadlist[i]),coquads);
               for j in [i+1..nq] do
                  orthog[i,j] := InnerProduct(v*mq[j],bcqconst);
               end for;
            end for;
            indep := Transpose(
                  Matrix([bcqconst*Transpose(mq2[j]): j in [1..nq]]));
            found := false;
            for qs in qsets do
               qseq := Sort(permseq[SetToSequence(qs)]);
               if IsZero(Submatrix(orthog,qseq,qseq)) and
                  Rank(Submatrix(indep,[1..#cq2],qseq)) eq nrows then
                  found := true;
                  break;
               end if;
            end for;
            if found then
               qseq;
            else
               print "No columns found";
               nfail +:= 1;
            end if;
            if oneperflat then
               break;
            end if;
         end for;
      end for;
   end if;
   return ntry,nfail;
end function;



/* Input data for sample boolean polynomials, from the list given in [Hou] */
bpr5<[w]> := BooleanPolynomialRing(5);
bpr6<[x]> := BooleanPolynomialRing(6);
bpr7<[y]> := BooleanPolynomialRing(7);
bpr8<[z]> := BooleanPolynomialRing(8);
h56 := hom < bpr5 -> bpr6 | x[1..5] > ;
h57 := hom < bpr5 -> bpr7 | y[1..5] > ;
h58 := hom < bpr5 -> bpr8 | z[1..5] > ;
h65 := hom < bpr6 -> bpr5 | w[1..5] cat [Zero(bpr5)] > ;
h67 := hom < bpr6 -> bpr7 | y[1..6] > ;
h68 := hom < bpr6 -> bpr8 | z[1..6] > ;
h75 := hom < bpr7 -> bpr5 | w[1..5] cat [Zero(bpr5)^^2] > ;
h76 := hom < bpr7 -> bpr6 | x[1..6] cat [Zero(bpr6)] > ;
h78 := hom < bpr7 -> bpr8 | z[1..7] > ;
h85 := hom < bpr8 -> bpr5 | w[1..5] cat [Zero(bpr5)^^3] > ;
h86 := hom < bpr8 -> bpr6 | x[1..6] cat [Zero(bpr6)^^2] > ;
h87 := hom < bpr8 -> bpr7 | y[1..7] cat [Zero(bpr7)] > ;
lg5 := BPRLinearGroup(bpr5);
lg6 := BPRLinearGroup(bpr6);
lg7 := BPRLinearGroup(bpr7);
lg8 := BPRLinearGroup(bpr8);
ag5 := BPRAffineGroup(bpr5);
ag6 := BPRAffineGroup(bpr6);
ag7 := BPRAffineGroup(bpr7);
ag8 := BPRAffineGroup(bpr8);
f8 := [
   z[1]-z[1],
   z[1]*z[2]*z[3],
   z[1]*z[2]*z[3] + z[2]*z[4]*z[5],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6],
   z[1]*z[2]*z[3] + z[2]*z[4]*z[5] + z[3]*z[4]*z[6],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6],
   (z[1]*z[2] + z[3]*z[4] + z[5]*z[6])*z[7],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7],
   z[1]*z[2]*z[3] + z[2]*z[4]*z[5] + z[3]*z[4]*z[6] + z[1]*z[4]*z[7],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[2]*z[5]*z[7],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7] + z[2]*z[4]*z[7],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[7]*z[8] + z[4]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[2]*z[4]*z[5] + z[6]*z[7]*z[8] + z[1]*z[4]*z[7],
   z[1]*z[2]*z[3] + z[2]*z[4]*z[5] + z[3]*z[4]*z[6] + z[3]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7] + z[2]*z[3]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[5]*z[8] + z[2]*z[3]*z[7] + z[6]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[2]*z[7]*z[8] + z[3]*z[4]*z[7] + z[1]*z[6]*z[8],
   z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] + z[4]*z[5]*z[6] +
         z[2]*z[7]*z[8] + z[3]*z[4]*z[7] + z[1]*z[6]*z[8] + z[2]*z[3]*z[7] +
         z[1]*z[4]*z[7],
   z[1]*z[2]*z[3] + z[2]*z[3]*z[4] + z[3]*z[4]*z[5] + z[4]*z[5]*z[6] +
         z[5]*z[6]*z[7] + z[6]*z[7]*z[8] + z[1]*z[2]*z[8] + z[2]*z[3]*z[8] +
         z[3]*z[4]*z[8] + z[4]*z[5]*z[8] + z[5]*z[6]*z[8] + z[1]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7] + z[5]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7] + z[5]*z[6]*z[8],
   z[1]*z[2]*z[3] + z[1]*z[4]*z[5] + z[2]*z[4]*z[6] + z[3]*z[5]*z[6] +
         z[4]*z[5]*z[6] + z[1]*z[6]*z[7] + z[3]*z[4]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[2]*z[5]*z[7] +
         z[2]*z[6]*z[8] + z[2]*z[7]*z[8] + z[3]*z[4]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[2]*z[5]*z[7] +
        z[1]*z[6]*z[8] + z[1]*z[7]*z[8] + z[2]*z[4]*z[8] + z[3]*z[5]*z[8],
   z[1]*z[2]*z[7] + z[3]*z[4]*z[7] + z[5]*z[6]*z[7] + z[2]*z[5]*z[8] +
         z[3]*z[6]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[3]*z[6]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[3]*z[6]*z[8] +
         z[5]*z[7]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[3]*z[6]*z[8] +
         z[4]*z[7]*z[8] + z[5]*z[6]*z[8],
   z[1]*z[2]*z[3] + z[4]*z[5]*z[6] + z[1]*z[4]*z[7] + z[1]*z[6]*z[8] +
         z[2]*z[5]*z[8] + z[3]*z[4]*z[8]
];
f7 := [ h87(f8[i]) : i in [1..12] ];
f6 := [ h86(f8[i]) : i in [1..6] ];
f5 := [ h85(f8[i]) : i in [1..3] ];
df7 := [BPRDualPoly(p) : p in f7];
df8 := [BPRDualPoly(p) : p in f8];

f6min := [];
df7min := [];
df8min := [];
f6quadlist := [];
df7quadlist := [];
df8quadlist := [];
f6proof := [];
df7proof := [];
df8proof := [];
f6proof[5] := [<[bpr6|],[GF(2)|],[Integers()|],[bpr6|]>];
df7proof[8] := [<[bpr7|],[GF(2)|],[Integers()|],[bpr7|]>];
df8proof[15] := [<[bpr8|],[GF(2)|],[Integers()|],[bpr8|]>];
f6comment := [];
df7comment := [];
df8comment := [];

load "certsH";

for i in [1..3] do
   f6min[i] := f6[i];
end for;
for i in [1..6] do
   df7min[i] := df7[i];
end for;
for i in [1..12] do
   df8min[i] := z[8]*h78(df7min[i]);
end for;

df7comment[11] := "Note: minimum weight cannot be attained via a\n" cat
                  "      linearly-equivalent homogeneous cocubic";
df8comment[20] := "Note: minimum weight cannot be attained by adding a\n" cat
                  "      homogeneous coquartic";
df8comment[25] := "Note: minimum weight cannot be attained by adding a\n" cat
                  "      homogeneous coquartic";

/* Verify the proofs for six to eight variables */
procedure Verify8VarProofs(df8quadlist,df8proof)
   for i->proof in f6proof do
      printf "="^28 cat " f_%-2o " cat "="^28 cat "\n",i;
      upperbound := BPRWeight(f6min[i]);
      lowerbound := 14 + 2*#(proof[1][3]);
      if lowerbound eq upperbound then
         error if not VerifyProof(f6[i],f6min[i],f6quadlist[i],proof),
               "ERROR -- proof not verified";
      else
         error if not VerifyProof(f6[i],f6min[i],[],[]),
               "ERROR -- equivalence not verified";
         error if not VerifyProof(f6[i],0,f6quadlist[i],proof),
               "ERROR -- proof not verified";
      end if;
      if IsDefined(f6comment,i) then
         f6comment[i];
      end if;
   end for;
   for i->proof in df7proof do
      printf "="^24 cat " Dual of f_%-2o " cat "="^24 cat "\n",i;
      upperbound := BPRWeight(df7min[i]);
      lowerbound := 16 + 2*#(proof[1][3]);
      if lowerbound eq upperbound then
         error if not VerifyProof(df7[i],df7min[i],df7quadlist[i],proof),
               "ERROR -- proof not verified";
      else
         error if not VerifyProof(df7[i],df7min[i],[],[]),
               "ERROR -- equivalence not verified";
         error if not VerifyProof(df7[i],0,df7quadlist[i],proof),
               "ERROR -- proof not verified";
      end if;
      if IsDefined(df7comment,i) then
         df7comment[i];
      end if;
   end for;
   for i->proof in df8proof do
      printf "="^24 cat " Dual of f_%-2o " cat "="^24 cat "\n",i;
      upperbound := BPRWeight(df8min[i]);
      lowerbound := 18 + 2*#(proof[1][3]);
      if lowerbound eq upperbound then
         error if not VerifyProof(df8[i],df8min[i],df8quadlist[i],proof),
               "ERROR -- proof not verified";
      else
         error if not VerifyProof(df8[i],df8min[i],[],[]),
               "ERROR -- equivalence not verified";
         error if not VerifyProof(df8[i],0,df8quadlist[i],proof),
               "ERROR -- proof not verified";
      end if;
      if IsDefined(df8comment,i) then
         df8comment[i];
      end if;
   end for;
end procedure;


==> anc/BPR2 <==
/* 
   Code for checking cryptographic properties of Boolean polynomials
*/



load "BPR";
load "9var";
bpr10<[u]> := BooleanPolynomialRing(10);
load "certsLY";



/* Set up some data for testing polynomials against the catalog
   of representatives, including sequences
      f6lowerbound, df7lowerbound, df8lowerbound, df9lowerbound,
      f6upperbound, df7upperbound, df8upperbound, df9upperbound
   giving, for each polynomial in the lists f6, df7, df8, and df9,
   the current lower and upper bounds on the minimum weight of
   that polynomial.  (If one is not interested in the 9-variable
   case, one can load this faster by commenting out the statement
      load "9var";
   above.)
   
   This also sets up the catalogs of invariants used to identify
   the representative polynomial equivalent to a given polynomial.
   However, by default the 9-variable catalog is not set up,
   because this takes almost an hour; to set up the 9-variable
   catalog too, define the variable catalog9 before loading BPR2. */

df8invar := [HouInvar(f,2,2: unscaled:=true): f in df8];
f6upperbound := [BPRWeight(f): f in f6[1..3] cat f6min];
f6lowerbound := f6upperbound[1..3] cat
   [14 + 2*#(proof[1][3]): proof in f6proof];
df7upperbound := f6upperbound cat [BPRWeight(f): f in df7min];
df7lowerbound := f6lowerbound cat
   [16 + 2*#(proof[1][3]): proof in df7proof];
df8upperbound := df7upperbound cat [BPRWeight(f): f in df8min];
df8lowerbound := df7lowerbound cat
   [18 + 2*#(proof[1][3]): proof in df8proof];
df8lowerbound[27] := 26;
df9invar := [];
df9upperbound := [IsDefined(df9proof,i) select BPRWeight(df9min[i])
   else df8upperbound[Index(f8tof9,i)] : i in [1..#df9]];
df9lowerbound := [IsDefined(df9proof,i) select 20 + 2*#(df9proof[i][1][3])
   else df8lowerbound[Index(f8tof9,i)] : i in [1..#df9]];
df9lowerbound[311] := 28;



/* Make the catalog of invariants of 9-variable representative cocubics
   (this takes almost an hour) */
procedure Make9VarCatalog(~df9invar)
   print "Making 9-variable catalog";
   df9invar := [];
   for i->f in f9 do
      i;
      df9invar[i] := BLInvar9b(f,f8);
   end for;
   print "Finished with 9-variable catalog";
end procedure;



if assigned catalog9 then
   Make9VarCatalog(~df9invar);
end if;



/* Show the (index of the) 8-variable representative polynomial
   linearly equivalent (modulo RM(4,8)) to a given cocubic polynomial */
WhichClass8 := func< p |
   Index(df8invar,HouInvar(p,2,2: unscaled:=true)) >;

/* Show the (index of the) 7-variable representative polynomial
   linearly equivalent (modulo RM(3,7)) to a given cocubic polynomial */
WhichClass7 := func< p | WhichClass8(z[8]*h78(p)) >;

/* Show the (index of the) 9-variable representative polynomial
   linearly equivalent (modulo RM(5,9)) to a given cocubic polynomial */
WhichClass9 := func< p |
   Index(df9invar,BLInvar9b(BPRDualPoly(TopPart(p2)),f8)
   where p2 is (Degree(p) eq 6) select p else bpr9!0 ) >;



/* Compute a polynomial in Boolean polynomial ring B from its truth table,
   given as a 0,1-sequence of length 2^nv, where nv is the number of
   variables in B */
function ValuesToPoly(B,table)
   nv := Rank(B);
   assert #table eq 2^nv;
   polys := [B!1];
   for i in [1..nv] do
      v := Name(B,i);
      polys := [(v+1)*p: p in polys] cat [v*p: p in polys];
   end for;
   return &+[table[i]*polys[i]: i in [1..2^nv]];
end function;

/* Return a symmetric sum (the sum of all products of size k from a
   sequence s) */
function SymmetricSum(s,k)
   dom := { i : i->x in s };
   return &+[&*[s[i]: i in s2]: s2 in Subsets(dom,k)];
end function;

/* Expand a given polynomial to its rotationally symmetric form */
function MakeRotSymmetric(p)
   B := Parent(p);
   r := Rank(B);
   rotate := hom < B -> B | [Name(B,i): i in [2..r] cat [1]] >;
   p2 := p;
   monoms := { B | };
   for i in [1..r] do
      monoms join:= SequenceToSet(Monomials(p2));
      p2 := rotate(p2);
   end for;
   // assert rotate(&+monoms) eq &+monoms;
   return &+monoms;
end function;

/* Return a random member of Boolean polynomial ring B (optionally with
   bounds on its degree) */
function RandomPoly(B: mindeg := 0, maxdeg := 99999999)
   r := Rank(B);
   V := BaseRing(B);
   allmonom := Monomials(&*[Name(B,i)+1: i in [1..r]]);
   monom := [m: m in allmonom | Degree(m) ge mindeg and Degree(m) le maxdeg];
   return &+[B | Random(V)*m : m in monom];
end function;

/* Test whether a Boolean polynomial f is balanced */
IsBalanced := func< f |
   BPRWeight(f) eq 2^(Rank(Parent(f))-1) >;

/* Test whether a Boolean polynomial f is t-resilient */
function IsResilient(f,t)
   B := Parent(f);
   for s in Subsets({Name(B,i): i in [1..Rank(B)]}) do
      if #s le t then
         if not IsBalanced(f + &+s) then
            return false;
         end if;
      end if;
   end for;
   return true;
end function;

/* Test whether a Boolean polynomial f is correlation-immune of order t */
function IsCorrImmune(f,t)
   B := Parent(f);
   for s in Subsets({Name(B,i): i in [1..Rank(B)]}) do
      if #s le t and #s gt 0 then
         if not IsBalanced(f + &+s) then
            return false;
         end if;
      end if;
   end for;
   return true;
end function;

/* Compute the first-order nonlinearity of a Boolean polynomial f */
function Nonlinearity(f)
   B := Parent(f);
   nv := Rank(B);
   nl := Min([BPRWeight(f + &+s): s in Subsets({Name(B,i): i in [1..nv]})]);
   return nl;
end function;

/* Return a random balanced member of Boolean polynomial ring B
   (optionally with bounds on its degree); will hang if there is
   no such polynomial */
function RandomBalanced(B: mindeg := 0, maxdeg := 99999999)
   r := Rank(B);
   mx := maxdeg;
   if mx ge r then
      mx := r-1;
   end if;
   repeat
      f := RandomPoly(B: mindeg:=mindeg, maxdeg:=mx);
   until IsBalanced(f);
   return f;
end function;

/* Test whether a Boolean polynomial f can be made correlation-immune
   of order 1 by a linear change of variables */
function IsLinEquivCorrImmune1(f)
   B := Parent(f);
   nv := Rank(B);
   vars := [Name(B,i): i in [1..nv]];
   lin := [&+s: s in Subsets(SequenceToSet(vars))];
   good := [l: l in lin | IsBalanced(f+l) or l eq 0];
   r := Rank(Matrix([[MonomialCoefficient(l,v): v in vars]: l in good]));
   return r eq nv;
end function;



/* Set up various polynomials of cryptographic interest which (mostly)
   have degree n-3 */
   
/* Borissov polynomial S_e(xvec)+x1 */
zz3 := z[4]+z[5]+z[8];
zz7 := z[2]+z[3]+z[8];
zz8 := z[6]+zz7;
zz6 := z[5]+zz7;
zz5 := z[4]+zz6;
zz4 := z[3]+zz5;
zz2 := z[1]+zz3;
zz1 := z[7]+zz2;
newbasis := [zz1,zz2,zz3,zz4,zz5,zz6,zz7,zz8];
BBNP1 := zz1 + SymmetricSum(newbasis,1) + SymmetricSum(newbasis,3) +
      SymmetricSum(newbasis,5);
/* equivalent to Hou f_7, so minimum weight is 16 */
/* correct error in Borissov p. 1187 table: last two vectors should be
     (1,1,0,0,0,0,...,0,0,0,0)
     (0,0,1,0,1,0,...,1,0,1,0) */
delete zz1,zz2,zz3,zz4,zz5,zz6,zz7,zz8,newbasis;
BBNP2 := x[1]*x[2]*x[3] + x[2]*x[4]*x[5] + x[3]*x[4]*x[6] + x[1]*x[2] +
   x[1]*x[3] + x[2]*x[5] + x[2] + x[3] + x[4] + x[5] + x[6];
/* equivalent to Hou f_5, so minimum weight is 16 */
BBNP3 := y[4]*y[5]*y[6]*y[7] + y[2]*y[3]*y[5]*y[6] + y[1]*y[3]*y[6]*y[7] +
   y[1]*y[2]*y[5]*y[7] + y[1]*y[2] + y[1]*y[3] + y[1]*y[7] + y[2]*y[3] +
   y[2] + y[4] + y[5];
/* equivalent to Hou f_9, so minimum weight is 20 */

/* 2002 Maitra-Pasalic [8 var,1-corr.-immune,degree 5,nonlinearity 116]
   polynomial of weight 124 specified by truth table on page 1828 */
/* 1E111E11EEEEE11EEEE1111EE111E1E1
   87778788887888777887777888888777 */
MP1Table := [
   0,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,0,0,0,1,
   1,1,1,0,1,1,1,0,1,1,1,0,1,1,1,0,1,1,1,0,0,0,0,1,0,0,0,1,1,1,1,0,
   1,1,1,0,1,1,1,0,1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,
   1,1,1,0,0,0,0,1,0,0,0,1,0,0,0,1,1,1,1,0,0,0,0,1,1,1,1,0,0,0,0,1,
   1,0,0,0,0,1,1,1,0,1,1,1,0,1,1,1,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,
   1,0,0,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,1,1,1,
   0,1,1,1,1,0,0,0,1,0,0,0,0,1,1,1,0,1,1,1,0,1,1,1,0,1,1,1,1,0,0,0,
   1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,1,0,0,0,0,1,1,1,0,1,1,1,0,1,1,1
];
MP1 := ValuesToPoly(bpr8,MP1Table);
/* equivalent to Hou f_2 [deg. 5 monomial], so minimum weight is 8 */
delete MP1Table;

/* 2004 Sarkar-Maitra (9,2,6,232) functions [Proposition 4(1)] */
s012 := {bpr5!1} join {w[i]: i in [1..5]} join
   {w[i]*w[j]: j in [i+1..5], i in [1..4]};
p012 := [&+s: s in Subsets(s012)];
p012n := [p : p in p012 | IsResilient(p,2)];
p012nn := [p : p in p012n | Nonlinearity(p) eq 8];
var5 := {v[i]: i in [1..5]};
s53 := Subsets(var5,3);
s54 := Subsets(var5,4);
s55 := Subsets(var5,5);
UL53 := {&+s: s in s53 join s54 join s55};
p := bpr9!0;
t := UL53;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+1)*(v[8]+1)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+1)*(v[8]+1)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+0)*(v[8]+1)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+0)*(v[8]+1)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+1)*(v[8]+0)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+1)*(v[8]+0)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+0)*(v[8]+0)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+0)*(v[8]+0)*(v[9]+1)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+1)*(v[8]+1)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+1)*(v[8]+1)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+0)*(v[8]+1)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+0)*(v[8]+1)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+1)*(v[8]+0)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+0)*(v[7]+1)*(v[8]+0)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
p +:= (v[6]+1)*(v[7]+0)*(v[8]+0)*(v[9]+0)*r;
r := Random(t);
Exclude(~t,r);
SM2 := p + (v[6]+0)*(v[7]+0)*(v[8]+0)*(v[9]+0)*r;
r := h59(Random(p012nn));
SM1 := p + (v[6]+0)*(v[7]+0)*(v[8]+0)*(v[9]+0)*r;
delete s012,p012,p012n,p012nn,var5,s53,s54,s55,UL53,p,r;
/* SM1 is equivalent to deg-6 monomial, so minimum weight is 8 */

/* 2004 Clark--- (9,2,6,240) function [p. 462] */
/*
   0576 7a2d 6bcc 0da6 6c8b b1a0 45b7 d87c
   79b5 c0db 9a17 9c44 6027 de3a b681 3fa1
   3ec3 9a32 a150 b7ce d78d 476a 83e4 6171 
   6944 1c7a f3b8 1a9d 9a6c d447 4aeb 8917
*/
CJMS1Table := [
   0,0,0,0,0,1,0,1,0,1,1,1,0,1,1,0, 0,1,1,1,1,0,1,0,0,0,1,0,1,1,0,1,
   0,1,1,0,1,0,1,1,1,1,0,0,1,1,0,0, 0,0,0,0,1,1,0,1,1,0,1,0,0,1,1,0,
   0,1,1,0,1,1,0,0,1,0,0,0,1,0,1,1, 1,0,1,1,0,0,0,1,1,0,1,0,0,0,0,0,
   0,1,0,0,0,1,0,1,1,0,1,1,0,1,1,1, 1,1,0,1,1,0,0,0,0,1,1,1,1,1,0,0,
   0,1,1,1,1,0,0,1,1,0,1,1,0,1,0,1, 1,1,0,0,0,0,0,0,1,1,0,1,1,0,1,1,
   1,0,0,1,1,0,1,0,0,0,0,1,0,1,1,1, 1,0,0,1,1,1,0,0,0,1,0,0,0,1,0,0,
   0,1,1,0,0,0,0,0,0,0,1,0,0,1,1,1, 1,1,0,1,1,1,1,0,0,0,1,1,1,0,1,0,
   1,0,1,1,0,1,1,0,1,0,0,0,0,0,0,1, 0,0,1,1,1,1,1,1,1,0,1,0,0,0,0,1,
   0,0,1,1,1,1,1,0,1,1,0,0,0,0,1,1, 1,0,0,1,1,0,1,0,0,0,1,1,0,0,1,0,
   1,0,1,0,0,0,0,1,0,1,0,1,0,0,0,0, 1,0,1,1,0,1,1,1,1,1,0,0,1,1,1,0,
   1,1,0,1,0,1,1,1,1,0,0,0,1,1,0,1, 0,1,0,0,0,1,1,1,0,1,1,0,1,0,1,0,
   1,0,0,0,0,0,1,1,1,1,1,0,0,1,0,0, 0,1,1,0,0,0,0,1,0,1,1,1,0,0,0,1,
   0,1,1,0,1,0,0,1,0,1,0,0,0,1,0,0, 0,0,0,1,1,1,0,0,0,1,1,1,1,0,1,0,
   1,1,1,1,0,0,1,1,1,0,1,1,1,0,0,0, 0,0,0,1,1,0,1,0,1,0,0,1,1,1,0,1,
   1,0,0,1,1,0,1,0,0,1,1,0,1,1,0,0, 1,1,0,1,0,1,0,0,0,1,0,0,0,1,1,1,
   0,1,0,0,1,0,1,0,1,1,1,0,1,0,1,1, 1,0,0,0,1,0,0,1,0,0,0,1,0,1,1,1
];
CJMS1 := ValuesToPoly(bpr9,CJMS1Table);
delete CJMS1Table;
/* equivalent to BL 321 ~ H 14; minimum weight is 18 */

/* 2006Kavut--- functions with nonlinearity 241 */
/*
   05777A7A6ED82E887CFCE3C549E994947AE4FBA5B91FE46674C3AC8386609671
   3FCCAC20EE9B9966CAD357AAE921286D7A20A55A8DF0910BC03C3C51866D2B16

   04757A727ED96F087EFCE2C768EB04947AECFBA5B91DE42E7CC1AC8B1060D671
   2FCCEDB0EE8B8926CAD357A2E92148ED3AB4A1128DF0918B46143C51A66D2B16
*/
KMSY1Table := [
   0,0,0,0,0,1,0,1,0,1,1,1,0,1,1,1,0,1,1,1,1,0,1,0,0,1,1,1,1,0,1,0,
   0,1,1,0,1,1,1,0,1,1,0,1,1,0,0,0,0,0,1,0,1,1,1,0,1,0,0,0,1,0,0,0,
   0,1,1,1,1,1,0,0,1,1,1,1,1,1,0,0,1,1,1,0,0,0,1,1,1,1,0,0,0,1,0,1,
   0,1,0,0,1,0,0,1,1,1,1,0,1,0,0,1,1,0,0,1,0,1,0,0,1,0,0,1,0,1,0,0,
   0,1,1,1,1,0,1,0,1,1,1,0,0,1,0,0,1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,
   1,0,1,1,1,0,0,1,0,0,0,1,1,1,1,1,1,1,1,0,0,1,0,0,0,1,1,0,0,1,1,0,
   0,1,1,1,0,1,0,0,1,1,0,0,0,0,1,1,1,0,1,0,1,1,0,0,1,0,0,0,0,0,1,1,
   1,0,0,0,0,1,1,0,0,1,1,0,0,0,0,0,1,0,0,1,0,1,1,0,0,1,1,1,0,0,0,1,
   0,0,1,1,1,1,1,1,1,1,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,0,
   1,1,1,0,1,1,1,0,1,0,0,1,1,0,1,1,1,0,0,1,1,0,0,1,0,1,1,0,0,1,1,0,
   1,1,0,0,1,0,1,0,1,1,0,1,0,0,1,1,0,1,0,1,0,1,1,1,1,0,1,0,1,0,1,0,
   1,1,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,0,1,0,1,0,0,0,0,1,1,0,1,1,0,1,
   0,1,1,1,1,0,1,0,0,0,1,0,0,0,0,0,1,0,1,0,0,1,0,1,0,1,0,1,1,0,1,0,
   1,0,0,0,1,1,0,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,0,0,0,0,1,0,1,1,
   1,1,0,0,0,0,0,0,0,0,1,1,1,1,0,0,0,0,1,1,1,1,0,0,0,1,0,1,0,0,0,1,
   1,0,0,0,0,1,1,0,0,1,1,0,1,1,0,1,0,0,1,0,1,0,1,1,0,0,0,1,0,1,1,0
];
KMSY2Table := [
   0,0,0,0,0,1,0,0,0,1,1,1,0,1,0,1,0,1,1,1,1,0,1,0,0,1,1,1,0,0,1,0,
   0,1,1,1,1,1,1,0,1,1,0,1,1,0,0,1,0,1,1,0,1,1,1,1,0,0,0,0,1,0,0,0,
   0,1,1,1,1,1,1,0,1,1,1,1,1,1,0,0,1,1,1,0,0,0,1,0,1,1,0,0,0,1,1,1,
   0,1,1,0,1,0,0,0,1,1,1,0,1,0,1,1,0,0,0,0,0,1,0,0,1,0,0,1,0,1,0,0,
   0,1,1,1,1,0,1,0,1,1,1,0,1,1,0,0,1,1,1,1,1,0,1,1,1,0,1,0,0,1,0,1,
   1,0,1,1,1,0,0,1,0,0,0,1,1,1,0,1,1,1,1,0,0,1,0,0,0,0,1,0,1,1,1,0,
   0,1,1,1,1,1,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,1,0,0,1,0,0,0,1,0,1,1,
   0,0,0,1,0,0,0,0,0,1,1,0,0,0,0,0,1,1,0,1,0,1,1,0,0,1,1,1,0,0,0,1,
   0,0,1,0,1,1,1,1,1,1,0,0,1,1,0,0,1,1,1,0,1,1,0,1,1,0,1,1,0,0,0,0,
   1,1,1,0,1,1,1,0,1,0,0,0,1,0,1,1,1,0,0,0,1,0,0,1,0,0,1,0,0,1,1,0,
   1,1,0,0,1,0,1,0,1,1,0,1,0,0,1,1,0,1,0,1,0,1,1,1,1,0,1,0,0,0,1,0,
   1,1,1,0,1,0,0,1,0,0,1,0,0,0,0,1,0,1,0,0,1,0,0,0,1,1,1,0,1,1,0,1,
   0,0,1,1,1,0,1,0,1,0,1,1,0,1,0,0,1,0,1,0,0,0,0,1,0,0,0,1,0,0,1,0,
   1,0,0,0,1,1,0,1,1,1,1,1,0,0,0,0,1,0,0,1,0,0,0,1,1,0,0,0,1,0,1,1,
   0,1,0,0,0,1,1,0,0,0,0,1,0,1,0,0,0,0,1,1,1,1,0,0,0,1,0,1,0,0,0,1,
   1,0,1,0,0,1,1,0,0,1,1,0,1,1,0,1,0,0,1,0,1,0,1,1,0,0,0,1,0,1,1,0
];
KMSY1 := ValuesToPoly(bpr9,KMSY1Table);
KMSY2 := ValuesToPoly(bpr9,KMSY2Table);
delete KMSY1Table,KMSY2Table;
/* not of degree 6 -- in fact, of degree 9 */

/* 2008 Stanica-Maitra (7,2,4,56) rotationally symmetric polynomials */
/*
x1x3+x1x4+x1x3x4+x1x2x3x4+x1x2x5+x1x2x3x5+x1x2x4x5
x1x3+x1x4+x1x2x4+x1x2x3x4+x1x2x5+x1x2x4x5+x1x3x4x5
x1x3+x1x4+x1x2x4+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x3x4x5+x1x2x4x6
x1x3+x1x4+x1x2x4+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x2x3x5+x1x2x4x6
x1x2+x1x2x3+x1x4+x1x3x4+x1x2x3x4+x1x2x3x5+x1x2x4x6
x1x2+x1x2x3+x1x4+x1x2x4+x1x2x3x4+x1x3x4x5+x1x2x4x6
x1x2+x1x2x3+x1x4+x1x2x4+x1x3x4+x1x2x5+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1x2+x1x2x3+x1x4+x1x2x4+x1x3x4+x1x2x5+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1x2+x1x3+x1x3x4+x1x3x5+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1x2+x1x3+x1x2x4+x1x3x5+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1x2+x1x3+x1x2x3+x1x2x4+x1x3x4+x1x2x3x4+x1x3x5+x1x2x4x5+x1x3x4x5
x1x2+x1x3+x1x2x3+x1x2x4+x1x3x4+x1x2x3x4+x1x3x5+x1x2x3x5+x1x2x4x5
x1+x1x4+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1+x1x4+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1+x1x4+x1x3x4+x1x2x3x4+x1x2x5+x1x2x3x5+x1x2x4x5
x1+x1x4+x1x2x4+x1x2x3x4+x1x2x5+x1x2x4x5+x1x3x4x5
x1+x1x2x3+x1x4+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x3x4x5+x1x2x4x6
x1+x1x2x3+x1x4+x1x2x4+x1x2x3x4+x1x2x5+x1x3x5+x1x2x3x5+x1x2x4x6
x1+x1x2x3+x1x4+x1x2x4+x1x3x4+x1x2x5+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1+x1x2x3+x1x4+x1x2x4+x1x3x4+x1x2x5+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1+x1x3+x1x2x3x4+x1x3x4x5+x1x2x4x6
x1+x1x3+x1x2x3x4+x1x2x3x5+x1x2x4x6
x1+x1x3+x1x3x4+x1x3x5+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1+x1x3+x1x2x4+x1x3x5+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1+x1x3+x1x2x4+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x3x4x5+x1x2x4x6
x1+x1x3+x1x2x4+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x2x3x5+x1x2x4x6
x1+x1x3+x1x2x3+x1x3x4+x1x2x3x4+x1x2x5+x1x3x5+x1x2x4x5+x1x3x4x5
x1+x1x3+x1x2x3+x1x2x4+x1x2x3x4+x1x2x5+x1x3x5+x1x2x3x5+x1x2x4x5
x1+x1x2+x1x2x3x4+x1x2x4x5+x1x3x4x5
x1+x1x2+x1x2x3x4+x1x2x3x5+x1x2x4x5
x1+x1x2+x1x2x3+x1x3x4+x1x2x5+x1x3x5+x1x2x4x5+x1x3x4x5+x1x2x4x6
x1+x1x2+x1x2x3+x1x3x4+x1x2x3x4+x1x2x3x5+x1x2x4x6
x1+x1x2+x1x2x3+x1x2x4+x1x2x5+x1x3x5+x1x2x3x5+x1x2x4x5+x1x2x4x6
x1+x1x2+x1x2x3+x1x2x4+x1x2x3x4+x1x3x4x5+x1x2x4x6
x1+x1x2+x1x2x3+x1x2x4+x1x3x4+x1x2x3x4+x1x3x5+x1x2x4x5+x1x3x4x5
x1+x1x2+x1x2x3+x1x2x4+x1x3x4+x1x2x3x4+x1x3x5+x1x2x3x5+x1x2x4x5
*/
SM3Init := [
   y[1]*y[3] + y[1]*y[4] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5],
   y[1]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5],
   y[1]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + 
      y[1]*y[3]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + 
      y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[3] + y[1]*y[3]*y[4] + y[1]*y[3]*y[5] +
      y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[5] +
      y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1]*y[2] + y[1]*y[3] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + 
      y[1]*y[3]*y[4]*y[5],
   y[1]*y[2] + y[1]*y[3] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + 
      y[1]*y[2]*y[4]*y[5],
   y[1] + y[1]*y[4] + y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5] +
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[4] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] +
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[4] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[5] +
      y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5],
   y[1] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[5] +
      y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5],
   y[1] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[3]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2]*y[3] + y[1]*y[4] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[4]*y[5] +
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[3]*y[5] +
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[3]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] +
      y[1]*y[2]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] +
      y[1]*y[3]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[3]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[3] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + 
      y[1]*y[3]*y[4]*y[5],
   y[1] + y[1]*y[3] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[5] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + 
      y[1]*y[2]*y[4]*y[5],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[4]*y[5] +
      y[1]*y[3]*y[4]*y[5],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3]*y[4] + y[1]*y[2]*y[3]*y[5] +
      y[1]*y[2]*y[4]*y[5],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[3]*y[4] + y[1]*y[2]*y[5] +
      y[1]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + y[1]*y[3]*y[4]*y[5] + 
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[3]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[2]*y[5] +
      y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] +
      y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[2]*y[3]*y[4] +
      y[1]*y[3]*y[4]*y[5] + y[1]*y[2]*y[4]*y[6],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[4]*y[5] + 
      y[1]*y[3]*y[4]*y[5],
   y[1] + y[1]*y[2] + y[1]*y[2]*y[3] + y[1]*y[2]*y[4] + y[1]*y[3]*y[4] +
      y[1]*y[2]*y[3]*y[4] + y[1]*y[3]*y[5] + y[1]*y[2]*y[3]*y[5] + 
      y[1]*y[2]*y[4]*y[5]
];
SM3 := [MakeRotSymmetric(p): p in SM3Init];
delete SM3Init;
/* All equivalent to Hou f_9; minimum weight is 20 */

/* Symmetric functions */
Sym1 := SymmetricSum(z,5);
/* equivalent to Hou f_7, so minimum weight is 16 */
Sym2 := SymmetricSum(v,6);
/* equivalent to BL f_346, so minimum weight is 20 */

/* 2000 Sarkar-Maitra (7,1,5,56) and (8,2,5,112) polynomials */
bit7 := {bpr7|0,1};
s1 := {y[1]+y[2],y[1]+y[3],y[2]+y[3],y[1]+y[2]+y[3]};
s2 := {y[1],y[2],y[3]};
s3 := {a+(y[4]+b)*(y[5]+c): a,b,c in bit7};
p := 0;
q := Random(s1);
Exclude(~s1,q);
r := Random(s3);
Exclude(~s3,r);
p +:= (y[6]+1)*(y[7]+1)*(q+r);
q := Random(s1);
Exclude(~s1,q);
r := Random(s3);
Exclude(~s3,r);
p +:= y[6]*(y[7]+1)*(q+r);
q := Random(s2);
Exclude(~s2,q);
p +:= (y[5]+1)*(y[6]+1)*y[7]*(q+y[4]);
q := Random(s2);
Exclude(~s2,q);
p +:= y[5]*(y[6]+1)*y[7]*(q+y[4]);
q := Random(s2);
Exclude(~s2,q);
p +:= (y[5]+1)*y[6]*y[7]*(q+y[4]);
q := Random(s1);
Exclude(~s1,q);
p +:= (y[4]+1)*y[5]*y[6]*y[7]*q;
q := Random(s1);
Exclude(~s1,q);
p +:= y[4]*y[5]*y[6]*y[7]*q;
SM4 := p;
SM5 := h78(p) + z[8];
delete bit7,s1,s2,s3,p,q,r;
/* SM5 is equivalent to Hou f_2 (monomial), so minimum weight is 8 */

/* 2009 Liu-Youssef (10,2,7,488) functions */
/*
162D5CB762E58B7A2D4CAC26C1CF3A89
5DB275B0CCF50D2CB102F4AE1AD9D583
63E78B1C3A229B41F4F4AF3250E24DF1
9B164059EE34C8BD568DA687E323915F
125C62A07C49D9556FA57587B6C62376
38EBDD732E62816ACB29B03C1D5A6A69
4E80E9DFB3F36A1E49FD281891467C89
A09F5D869F045AE107F272C93CC96997

68C5E023E914184EE9931774178574FD
B893875F077E6E70067BD5722E64BAA2
8B81964A957E73EF453F3EAC2DFC2A40
11687EDBB7623E0858ED7860CBC89849
EDB3DA1EF68847F9AB28D084642EAE97
C9CE09D5B315843479211DB898ED872B
B5C6E0BD10C2A2279A1F5726D1744B31
7A87480347F2DE95C381BCE7916B59DE
*/
LY1Table := [
   0,0,0,1,0,1,1,0,0,0,1,0,1,1,0,1,0,1,0,1,1,1,0,0,1,0,1,1,0,1,1,1,
   0,1,1,0,0,0,1,0,1,1,1,0,0,1,0,1,1,0,0,0,1,0,1,1,0,1,1,1,1,0,1,0,
   0,0,1,0,1,1,0,1,0,1,0,0,1,1,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,1,1,0,
   1,1,0,0,0,0,0,1,1,1,0,0,1,1,1,1,0,0,1,1,1,0,1,0,1,0,0,0,1,0,0,1,
   0,1,0,1,1,1,0,1,1,0,1,1,0,0,1,0,0,1,1,1,0,1,0,1,1,0,1,1,0,0,0,0,
   1,1,0,0,1,1,0,0,1,1,1,1,0,1,0,1,0,0,0,0,1,1,0,1,0,0,1,0,1,1,0,0,
   1,0,1,1,0,0,0,1,0,0,0,0,0,0,1,0,1,1,1,1,0,1,0,0,1,0,1,0,1,1,1,0,
   0,0,0,1,1,0,1,0,1,1,0,1,1,0,0,1,1,1,0,1,0,1,0,1,1,0,0,0,0,0,1,1,
   0,1,1,0,0,0,1,1,1,1,1,0,0,1,1,1,1,0,0,0,1,0,1,1,0,0,0,1,1,1,0,0,
   0,0,1,1,1,0,1,0,0,0,1,0,0,0,1,0,1,0,0,1,1,0,1,1,0,1,0,0,0,0,0,1,
   1,1,1,1,0,1,0,0,1,1,1,1,0,1,0,0,1,0,1,0,1,1,1,1,0,0,1,1,0,0,1,0,
   0,1,0,1,0,0,0,0,1,1,1,0,0,0,1,0,0,1,0,0,1,1,0,1,1,1,1,1,0,0,0,1,
   1,0,0,1,1,0,1,1,0,0,0,1,0,1,1,0,0,1,0,0,0,0,0,0,0,1,0,1,1,0,0,1,
   1,1,1,0,1,1,1,0,0,0,1,1,0,1,0,0,1,1,0,0,1,0,0,0,1,0,1,1,1,1,0,1,
   0,1,0,1,0,1,1,0,1,0,0,0,1,1,0,1,1,0,1,0,0,1,1,0,1,0,0,0,0,1,1,1,
   1,1,1,0,0,0,1,1,0,0,1,0,0,0,1,1,1,0,0,1,0,0,0,1,0,1,0,1,1,1,1,1,
   0,0,0,1,0,0,1,0,0,1,0,1,1,1,0,0,0,1,1,0,0,0,1,0,1,0,1,0,0,0,0,0,
   0,1,1,1,1,1,0,0,0,1,0,0,1,0,0,1,1,1,0,1,1,0,0,1,0,1,0,1,0,1,0,1,
   0,1,1,0,1,1,1,1,1,0,1,0,0,1,0,1,0,1,1,1,0,1,0,1,1,0,0,0,0,1,1,1,
   1,0,1,1,0,1,1,0,1,1,0,0,0,1,1,0,0,0,1,0,0,0,1,1,0,1,1,1,0,1,1,0,
   0,0,1,1,1,0,0,0,1,1,1,0,1,0,1,1,1,1,0,1,1,1,0,1,0,1,1,1,0,0,1,1,
   0,0,1,0,1,1,1,0,0,1,1,0,0,0,1,0,1,0,0,0,0,0,0,1,0,1,1,0,1,0,1,0,
   1,1,0,0,1,0,1,1,0,0,1,0,1,0,0,1,1,0,1,1,0,0,0,0,0,0,1,1,1,1,0,0,
   0,0,0,1,1,1,0,1,0,1,0,1,1,0,1,0,0,1,1,0,1,0,1,0,0,1,1,0,1,0,0,1,
   0,1,0,0,1,1,1,0,1,0,0,0,0,0,0,0,1,1,1,0,1,0,0,1,1,1,0,1,1,1,1,1,
   1,0,1,1,0,0,1,1,1,1,1,1,0,0,1,1,0,1,1,0,1,0,1,0,0,0,0,1,1,1,1,0,
   0,1,0,0,1,0,0,1,1,1,1,1,1,1,0,1,0,0,1,0,1,0,0,0,0,0,0,1,1,0,0,0,
   1,0,0,1,0,0,0,1,0,1,0,0,0,1,1,0,0,1,1,1,1,1,0,0,1,0,0,0,1,0,0,1,
   1,0,1,0,0,0,0,0,1,0,0,1,1,1,1,1,0,1,0,1,1,1,0,1,1,0,0,0,0,1,1,0,
   1,0,0,1,1,1,1,1,0,0,0,0,0,1,0,0,0,1,0,1,1,0,1,0,1,1,1,0,0,0,0,1,
   0,0,0,0,0,1,1,1,1,1,1,1,0,0,1,0,0,1,1,1,0,0,1,0,1,1,0,0,1,0,0,1,
   0,0,1,1,1,1,0,0,1,1,0,0,1,0,0,1,0,1,1,0,1,0,0,1,1,0,0,1,0,1,1,1
];
LY2Table := [
   0,1,1,0,1,0,0,0,1,1,0,0,0,1,0,1,1,1,1,0,0,0,0,0,0,0,1,0,0,0,1,1,
   1,1,1,0,1,0,0,1,0,0,0,1,0,1,0,0,0,0,0,1,1,0,0,0,0,1,0,0,1,1,1,0,
   1,1,1,0,1,0,0,1,1,0,0,1,0,0,1,1,0,0,0,1,0,1,1,1,0,1,1,1,0,1,0,0,
   0,0,0,1,0,1,1,1,1,0,0,0,0,1,0,1,0,1,1,1,0,1,0,0,1,1,1,1,1,1,0,1,
   1,0,1,1,1,0,0,0,1,0,0,1,0,0,1,1,1,0,0,0,0,1,1,1,0,1,0,1,1,1,1,1,
   0,0,0,0,0,1,1,1,0,1,1,1,1,1,1,0,0,1,1,0,1,1,1,0,0,1,1,1,0,0,0,0,
   0,0,0,0,0,1,1,0,0,1,1,1,1,0,1,1,1,1,0,1,0,1,0,1,0,1,1,1,0,0,1,0,
   0,0,1,0,1,1,1,0,0,1,1,0,0,1,0,0,1,0,1,1,1,0,1,0,1,0,1,0,0,0,1,0,
   1,0,0,0,1,0,1,1,1,0,0,0,0,0,0,1,1,0,0,1,0,1,1,0,0,1,0,0,1,0,1,0,
   1,0,0,1,0,1,0,1,0,1,1,1,1,1,1,0,0,1,1,1,0,0,1,1,1,1,1,0,1,1,1,1,
   0,1,0,0,0,1,0,1,0,0,1,1,1,1,1,1,0,0,1,1,1,1,1,0,1,0,1,0,1,1,0,0,
   0,0,1,0,1,1,0,1,1,1,1,1,1,1,0,0,0,0,1,0,1,0,1,0,0,1,0,0,0,0,0,0,
   0,0,0,1,0,0,0,1,0,1,1,0,1,0,0,0,0,1,1,1,1,1,1,0,1,1,0,1,1,0,1,1,
   1,0,1,1,0,1,1,1,0,1,1,0,0,0,1,0,0,0,1,1,1,1,1,0,0,0,0,0,1,0,0,0,
   0,1,0,1,1,0,0,0,1,1,1,0,1,1,0,1,0,1,1,1,1,0,0,0,0,1,1,0,0,0,0,0,
   1,1,0,0,1,0,1,1,1,1,0,0,1,0,0,0,1,0,0,1,1,0,0,0,0,1,0,0,1,0,0,1,
   1,1,1,0,1,1,0,1,1,0,1,1,0,0,1,1,1,1,0,1,1,0,1,0,0,0,0,1,1,1,1,0,
   1,1,1,1,0,1,1,0,1,0,0,0,1,0,0,0,0,1,0,0,0,1,1,1,1,1,1,1,1,0,0,1,
   1,0,1,0,1,0,1,1,0,0,1,0,1,0,0,0,1,1,0,1,0,0,0,0,1,0,0,0,0,1,0,0,
   0,1,1,0,0,1,0,0,0,0,1,0,1,1,1,0,1,0,1,0,1,1,1,0,1,0,0,1,0,1,1,1,
   1,1,0,0,1,0,0,1,1,1,0,0,1,1,1,0,0,0,0,0,1,0,0,1,1,1,0,1,0,1,0,1,
   1,0,1,1,0,0,1,1,0,0,0,1,0,1,0,1,1,0,0,0,0,1,0,0,0,0,1,1,0,1,0,0,
   0,1,1,1,1,0,0,1,0,0,1,0,0,0,0,1,0,0,0,1,1,1,0,1,1,0,1,1,1,0,0,0,
   1,0,0,1,1,0,0,0,1,1,1,0,1,1,0,1,1,0,0,0,0,1,1,1,0,0,1,0,1,0,1,1,
   1,0,1,1,0,1,0,1,1,1,0,0,0,1,1,0,1,1,1,0,0,0,0,0,1,0,1,1,1,1,0,1,
   0,0,0,1,0,0,0,0,1,1,0,0,0,0,1,0,1,0,1,0,0,0,1,0,0,0,1,0,0,1,1,1,
   1,0,0,1,1,0,1,0,0,0,0,1,1,1,1,1,0,1,0,1,0,1,1,1,0,0,1,0,0,1,1,0,
   1,1,0,1,0,0,0,1,0,1,1,1,0,1,0,0,0,1,0,0,1,0,1,1,0,0,1,1,0,0,0,1,
   0,1,1,1,1,0,1,0,1,0,0,0,0,1,1,1,0,1,0,0,1,0,0,0,0,0,0,0,0,0,1,1,
   0,1,0,0,0,1,1,1,1,1,1,1,0,0,1,0,1,1,0,1,1,1,1,0,1,0,0,1,0,1,0,1,
   1,1,0,0,0,0,1,1,1,0,0,0,0,0,0,1,1,0,1,1,1,1,0,0,1,1,1,0,0,1,1,1,
   1,0,0,1,0,0,0,1,0,1,1,0,1,0,1,1,0,1,0,1,1,0,0,1,1,1,0,1,1,1,1,0
];
LY1 := ValuesToPoly(bpr10,LY1Table);
LY2 := ValuesToPoly(bpr10,LY2Table);
delete LY1Table,LY2Table;
LY1reduced :=
u[1]*u[2]*u[3]*u[4]*u[6]*u[9]*u[10] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8]*u[9] + 
   u[1]*u[2]*u[3]*u[5]*u[6]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[6]*u[9]*u[10] + 
   u[1]*u[2]*u[4]*u[5]*u[7]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8]*u[9] + 
   u[1]*u[3]*u[4]*u[6]*u[7]*u[8]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9]*u[10] + 
   u[1]*u[3]*u[5]*u[6]*u[7]*u[9]*u[10] + u[1]*u[4]*u[5]*u[6]*u[7]*u[9]*u[10] + 
   u[1]*u[4]*u[6]*u[7]*u[8]*u[9]*u[10] + u[1]*u[5]*u[6]*u[7]*u[8]*u[9]*u[10] + 
   u[2]*u[3]*u[4]*u[5]*u[6]*u[9]*u[10] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9]*u[10] + 
   u[2]*u[3]*u[5]*u[7]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9]*u[10] + 
   u[2]*u[4]*u[5]*u[6]*u[7]*u[8]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9]*u[10] + 
   u[3]*u[4]*u[5]*u[6]*u[7]*u[8]*u[9] + u[3]*u[4]*u[5]*u[6]*u[7]*u[9]*u[10];
LY1linmap :=
GL(10, GF(2)) ! Matrix(GF(2), 10, 10, \[ 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 1,
1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0,
1, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 1, 1, 1, 0, 0, 1, 0,
0, 1, 0, 1, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 0,
0, 1, 0, 1, 0, 0, 1, 0, 0, 0 ]);
assert LY1reduced eq TopPart(BPRApplyLinear(LY1linmap,TopPart(LY1)));
LY1reducedmin := LY1reduced +
u[1]*u[2]*u[3]*u[4]*u[6]*u[10] + u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + 
    u[1]*u[2]*u[3]*u[7]*u[8]*u[9] + u[1]*u[2]*u[3]*u[7]*u[9] + 
    u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[7]*u[9] + 
    u[1]*u[4]*u[6]*u[7]*u[9]*u[10] + u[1]*u[5]*u[6]*u[7]*u[9]*u[10] + 
    u[2]*u[3]*u[4]*u[5]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
    u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[9]*u[10] + 
    u[3]*u[4]*u[5]*u[6]*u[7]*u[9] + u[4]*u[5]*u[6]*u[7]*u[9]*u[10];
LY2reduced :=
u[1]*u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
   u[1]*u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[1]*u[2]*u[4]*u[6]*u[7]*u[9]*u[10] + 
   u[1]*u[2]*u[5]*u[6]*u[7]*u[8]*u[9] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9]*u[10] + 
   u[1]*u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8]*u[10] + 
   u[1]*u[4]*u[5]*u[6]*u[7]*u[9]*u[10] + u[1]*u[4]*u[5]*u[6]*u[8]*u[9]*u[10] + 
   u[2]*u[3]*u[4]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[6]*u[7]*u[9]*u[10] + 
   u[2]*u[3]*u[5]*u[6]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]*u[10] + 
   u[3]*u[4]*u[5]*u[6]*u[7]*u[8]*u[9] + u[3]*u[4]*u[5]*u[6]*u[7]*u[8]*u[10] + 
   u[3]*u[4]*u[5]*u[6]*u[7]*u[9]*u[10] + u[3]*u[4]*u[5]*u[6]*u[8]*u[9]*u[10];
LY2linmap :=
GL(10, GF(2)) ! Matrix(GF(2), 10, 10, \[ 0, 0, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0,
0, 1, 1, 0, 0, 1, 1, 0, 0, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0,
1, 0, 1, 0, 1, 0, 0, 1, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 0,
0, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0,
0, 0, 0, 0, 0, 0, 1, 1, 1, 0 ]);
assert LY2reduced eq TopPart(BPRApplyLinear(LY2linmap,TopPart(LY2)));
LY2reducedmin := LY2reduced +
u[1]*u[5]*u[6]*u[7]*u[8]*u[9] + u[1]*u[5]*u[6]*u[7]*u[8]*u[10] + 
    u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[9]*u[10] + 
    u[4]*u[5]*u[6]*u[7]*u[8]*u[9] + u[4]*u[5]*u[6]*u[7]*u[8]*u[10] + 
    u[4]*u[5]*u[6]*u[7]*u[9]*u[10] + u[4]*u[5]*u[6]*u[8]*u[9]*u[10];



/* Compute histogram of which 8-variable polynomials come up as
   representatives of random balanced polynomials */
/*
count := [0: i in [1..#df8]];
for i in [1..100] do
   f := RandomBalanced(bpr8: mindeg := 0, maxdeg:=5);
   count[WhichClass8(f)] +:= 1;
end for;
count;
*/



/* Show results from testing various polynomials; the tests
   which take more than a few seconds are skipped unless the
   optional variable evenlong is set to true */
procedure DemoTests(: evenlong:= false)
   /* None of the representative polynomials or minimum polynomials
      is correlation immune, except for the zero polynomial; however,
      many of them are linearly equivalent modulo RM(n-4,n)
      to polynomials which are correlation immune of order 1 */
   print "8-variable representative polynomials which are";
   print "correlation immune of order 1:";
   print "  ",[i: i->p in df8 | IsCorrImmune(p,1)];
   print "8-variable minimum-weight polynomials which are";
   print "correlation immune of order 1:";
   print "  ",[i: i->p in df8min | IsCorrImmune(p,1)];
   print "8-variable representative polynomials which are";
   print "linearly equivalent to correlation immune of order 1:";
   print "  ",[i: i->p in df8 | IsLinEquivCorrImmune1(p)];
   print "8-variable minimum-weight polynomials which are";
   print "linearly equivalent to correlation immune of order 1:";
   print "  ",[i: i->p in df8min | IsLinEquivCorrImmune1(p)];
   print "9-variable Brier-Langevin representative polynomials which are";
   print "correlation immune of order 1:";
   print "  ",[i: i->p in f9 | IsCorrImmune(BPRDualPoly(p),1)];
   print "9-variable DMT representative polynomials which are";
   print "correlation immune of order 1:";
   print "  ",[i: i->p in df9 | IsCorrImmune(p,1)];
   print "9-variable minimum-weight polynomials which are";
   print "correlation immune of order 1:";
   print "  ",[i: i->p in df9min | IsCorrImmune(p,1)];
   print "9-variable Brier-Langevin representative polynomials which are";
   print "linearly equivalent to correlation immune of order 1:";
   if evenlong then
      for i->p in f9BL do
         if IsLinEquivCorrImmune1(BPRDualPoly(p)) then
            print "  ",i;
         end if;
      end for;
   else
      print "   skipped";
   end if;
   print "9-variable DMT representative polynomials which are";
   print "linearly equivalent to correlation immune of order 1:";
   if evenlong then
      for i->p in df9 do
         if IsLinEquivCorrImmune1(p) then
            print "  ",i;
         end if;
      end for;
   else
      print "   skipped";
   end if;
   print "9-variable minimum-weight polynomials which are";
   print "linearly equivalent to correlation immune of order 1:";
   if evenlong then
      for i->p in df9min do
         if IsLinEquivCorrImmune1(p) then
            print "  ",i;
         end if;
      end for;
   else
      print "   skipped";
   end if;
   /*
   IsCorrImmune(df8[1],8);    // true
   p:=(x[1]+x[4]+x[6])*(x[2]+x[5]+x[6])*(x[3]+x[4]+x[5]+x[6]);
   IsCorrImmune(p,2);     // true
   */

   /* Symmetric functions */
   print "\n8-variable symmetric polynomial of degree 5:";
   n := WhichClass8(Sym1);
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];
   print "\n9-variable symmetric polynomial of degree 6:";
   if #df9invar gt 0 then
      n := WhichClass9(Sym2);
      print "   equivalent to representative polynomial",n;
      print "   minimum weight",df9upperbound[n];
      assert df9upperbound[n] eq df9lowerbound[n];
   else
      print "   --- 9-variable catalog not available ---";
   end if;

   /* Borissov polynomials */
   print "\nBorissov-Braeken-Nikova-Preneel polynomial (Thm. 5.8 even trans):";
   print "   Number of variables:",Rank(Parent(BBNP1));
   print "   Degree:",Degree(BBNP1);
   print "   Nonlinearity:",Nonlinearity(BBNP1);
   print "   2-resilient:",IsResilient(BBNP1,2);
   n := WhichClass8(BBNP1);
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];
   print "\nBorissov-Braeken-Nikova-Preneel polynomial (Lemma 3.3):";
   print "   Number of variables:",Rank(Parent(BBNP2));
   print "   Degree:",Degree(BBNP2);
   print "   Nonlinearity:",Nonlinearity(BBNP2);
   print "   2-resilient:",IsResilient(BBNP2,2);
   n := WhichClass8(z[7]*z[8]*h68(BBNP2));
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];
   print "\nBorissov-Braeken-Nikova-Preneel polynomial (Prop. 5.13):";
   print "   Number of variables:",Rank(Parent(BBNP3));
   print "   Degree:",Degree(BBNP3);
   print "   Nonlinearity:",Nonlinearity(BBNP3);
   print "   1-resilient:",IsResilient(BBNP3,1);
   print "   2-resilient:",IsResilient(BBNP3,2);
   n := WhichClass7(BBNP3);
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];

   /* Maitra-Pasalic [8,1,5,116] polynomial: */
   print "\nMaitra-Pasalic polynomial (p. 1828):";
   print "   Number of variables:",Rank(Parent(MP1));
   print "   Degree:",Degree(MP1);
   print "   Nonlinearity:",Nonlinearity(MP1);
   print "   Weight:",BPRWeight(MP1);
   print "   1-correlation-immune:",IsCorrImmune(MP1,1);
   print "   2-correlation-immune:",IsCorrImmune(MP1,2);
   n := WhichClass8(MP1);
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];

   /* Sarkar-Maitra 2004 (9,2,6,232) polynomial: */
   print "\nSarkar-Maitra 2004 polynomial (Prop. 4(1)):";
   print "   Number of variables:",Rank(Parent(SM1));
   print "   Degree:",Degree(SM1);
   print "   Nonlinearity:",Nonlinearity(SM1);
   print "   2-resilient:",IsResilient(SM1,2);
   if #df9invar gt 0 then
      n := WhichClass9(SM1);
      print "   equivalent to representative polynomial",n;
      print "   minimum weight",df9upperbound[n];
   else
      print "   --- 9-variable catalog not available ---";
   end if;

   /* Clark (9,2,6,240) polynomial: */
   print "\nClark-Jacob-Maitra-Stanica polynomial (Appendix B):";
   print "   Number of variables:",Rank(Parent(CJMS1));
   print "   Degree:",Degree(CJMS1);
   print "   Nonlinearity:",Nonlinearity(CJMS1);
   print "   2-resilient:",IsResilient(CJMS1,2);
   if #df9invar gt 0 then
      n := WhichClass9(CJMS1);
      print "   equivalent to representative polynomial",n;
      print "   minimum weight",df9upperbound[n];
   else
      print "   --- 9-variable catalog not available ---";
   end if;

   /* Stanica-Maitra (7,2,4,56) rotationally symmetric polynomials */
   print "\nStanica-Maitra polynomials (Table 4):";
   print "   Number of variables:",Rank(Parent(SM3[1]));
   seq := [Degree(p): p in SM3];
   assert Min(seq) eq Max(seq);
   print "   Degree:",seq[1];
   seq := [Nonlinearity(p): p in SM3];
   assert Min(seq) eq Max(seq);
   print "   Nonlinearity:",seq[1];
   seq := [IsResilient(p,2): p in SM3];
   assert &and seq eq &or seq;
   print "   2-resilient:",seq[1];
   seq := [WhichClass7(p): p in SM3];
   assert Min(seq) eq Max(seq);
   print "   equivalent to representative polynomial",seq[1];
   print "   minimum weight",df8upperbound[seq[1]];

   /* Sarkar-Maitra 2000 (8,2,5,112) polynomial */
   print "\nSarkar-Maitra 2000 polynomial (Thm. 10(d)):";
   print "   Number of variables:",Rank(Parent(SM5));
   print "   Degree:",Degree(SM5);
   print "   Nonlinearity:",Nonlinearity(SM5);
   print "   2-resilient:",IsResilient(SM5,2);
   n := WhichClass8(SM5);
   print "   equivalent to representative polynomial",n;
   print "   minimum weight",df8upperbound[n];

   /* Liu-Youssef (10,2,7,488) polynomials: */
   indentsave := GetIndent();
   SetIndent(3);
   print "\nLiu-Youssef polynomials (Table 1):";
   print "   Number of variables:",Rank(Parent(LY1));
   print "   Degree:",Degree(LY1);
   print "   Nonlinearity:",Nonlinearity(LY1);
   print "   2-resilient:",IsResilient(LY1,2);
   IndentPush();
   _ := VerifyProof(LY1reduced,LY1reducedmin,[],[]);
   _ := VerifyProof(LY1reduced,0,LY1reducedquadlist,LY1reducedproof);
   IndentPop();
   print "   Number of variables:",Rank(Parent(LY2));
   print "   Degree:",Degree(LY2);
   print "   Nonlinearity:",Nonlinearity(LY2);
   print "   2-resilient:",IsResilient(LY2,2);
   IndentPush();
   _ := VerifyProof(LY2reduced,LY2reducedmin,[],[]);
   _ := VerifyProof(LY2reduced,0,LY2reducedquadlist,LY2reducedproof);
   IndentPop();
   SetIndent(indentsave);
end procedure;



==> anc/L3certLY2.deleted <==
Certificate L3certLY2 is not included due to arXiv size limitations.


==> anc/README <==
These are the Magma source and data files to go with the paper:
%  **************************************************************************
%  AUTHORS: R. Dougherty, R. D. Mauldin, M. Tiefenbruck
%       
%  TITLE: The covering radius of the Reed-Muller code $\RM(m-4,m)$
%         in $\RM(m-3,m)$
%  **************************************************************************



The first file to load into Magma is BPR, which sets up the
Boolean polynomial rings, defines the functions and subroutines
for working with them, and includes Hou's lists of cubic polynomials
in up to 8 variables.  It also loads in certsH, containing
the certificates for these representative polynomials.

The 8-variable cubic polynomials are f8[i] for i from 1 to 32,
in the parent Boolean polynomial ring bpr8.
The ones that actually use fewer variables have versions that
are in smaller polynomial rings bpr7 and bpr6: these are
f7[i] for i from 1 to 12 and f6[i] for i from 1 to 6.
The variable names used in these polynomial rings are:
   bpr6: x[1],...,x[6]
   bpr7: y[1],...,y[7]
   bpr8: z[1],...,z[8]

The Magma files use "dual" instead of "complement" for the
operation of complementing every monomial in a polynomial;
the function that implements this is BPRDualPoly(),
which appears explicitly in the certificate files.

The certificates here are in a slightly different format from
that described in the paper (and they are referred to as "proofs"
in the source code).  First, there is a list of all quadratic
polynomials used in the certificate, referred to as quadlist.
Then there is a sequence of subproofs, each of which is a 4-tuple.
The first and second components give the left hand sides and
right hand sides of the equation list that the paper refers
to as C; the right hand sides are a sequence of bits, and the
left hand sides are a sequence of coquartic polynomials,
where a sum of monomials M1 + M2 + ... should be read in the
paper's notation as c_{M1} + c_{M2} + ... .  The third component
gives the k quadratics used, as a sequence of indices into quadlist.
The fourth component is the list of k coefficient combinations
referred to as r in the paper; each of these is a coquadratic
polynomial, where the sum of monomials M1 + M2 + ... should be read
in the paper's notation as coef(M1) + coef(M2) + ... .
Note that the certificate files usually write these as
BPRDualPoly applied to a quadratic polynomial.
Also, the number k is usually referred to in the source files
as nrows.

The cocubic polynomials we use as representatives are stored
in sequences f6, df7, and df8 (we didn't bother to take
duals or complements in the six-variable case).  Minimum-weight
members of the cosets of the f6 polynomials
are in sequence f6min, and the certificates are in sequences
f6quadlist and f6proof (but only for indices
4, 5, and 6, which are the true 6-variable polynomials).
Similarly, there are sequences df7min, df7quadlist, df7proof,
df8min, df8quadlist, and df8proof (but df7quadlist and df7proof are
defined only for indices 7 to 12, and df8quadlist and df8proof are
defined only for indices 13 to 32).

One can run the function Verify8VarProofs(df8quadlist,df8proof)
to verify all of these polynomials and certificates.  Note
that the file certsH only contains a level-3 certificate
for polynomial df8[27].  To get the level-4 certificate for df8[27],
load the file L4certH27 after certsH (and be prepared
for the verification to take hours or more; it took
almost 5 hours on our run).

For working with 9-variable polynomials, one can load the file 9var
(after BPR), which sets up a Boolean polynomial ring bpr9
(with variable names v[1],...,v[9]) and loads the files:
   9varpolys: The sequence f9 of 349 representative cubic
      polynomials.  (9var then produces the corresponding
      sequence df9 of representative cocubic polynomials.)
   9varmins: The sequence df9min which contains, for
      each polynomial p in df9, the least-weight polynomial
      found so far in the coset p + RM(5,9).  (For the
      8-variable case these were put in the same file as
      the certificates.)
   certsBL: The file containing the best certificates found
      so far for these polynomials (excluding certificates of
      level higher than 3 and certificates for polynomials df9[i]
      where f9[i] uses fewer than 9 variables).
   9varBrierLangevin: The sequence of representative cubic
      polynomials in the form they were given by Brier and
      Langevin.  (The polynomials in 9varpolys are simplified
      equivalent versions.)
   9vartrans: The linear transformations in GL(9,2) which
      verify that the polynomials in 9varpolys are equivalent
      to those in 9varBrierLangevin.
9var also contains procedures Verify9VarProofs(df9quadlist,df9proof)
to verify the certificates and low-weight coset members, and
VerifyBLPolys() to verify that the polynomials in 9varpolys
and 9varBrierLangevin are equivalent via the linear
transformations in 9vartrans.

Running Verify9VarProofs takes us about 7 minutes (mostly for
a few difficult cases such as polynomial number 120).  This
does not include the level-4 certificate for polynomial #311;
to include that, load the additional file L4certBL311
before running Verify9VarProofs().  This verification
takes us about 13 hours to run.  (There is also a slightly
shorter certificate L4certBL311.short, but it takes us
41 hours to verify.)

For the ten-variable polynomial mentioned in the paper,
after loading BPR, load 10var to get the
polynomial f and its ring (and a minimum-weight polynomial fmin
in the coset of f), and then L4certTV for
the certificate.  In theory one can verify it with the call
   VerifyProof(f,fmin,quadlist,proof);
but we gave up on this after several weeks; instead, one can
verify certificate requirements (1) through (5) with the call
   VerifyProof(f,fmin,quadlist,proof: skipfcs := true);
and then use the C or CUDA programs below to verify
requirement (6).

The file BPR includes numerous other functions and procedures,
such as those used to generate certificates.  It also includes
functions to compute the polynomial invariants defined by Hou
and those defined by Brier and Langevin to prove that the
representative cubics in their lists are indeed inequivalent.



The routines which print certificates do not quite get them
into Magma input form; some slight text editing is needed.
A UNIX script called cleanup is included for this; its one
command-line argument is the file to be edited.
(It just does two global find-and-replace commands.)



As mentioned above, verifying requirement (6) for a level-4
certificate can take a very long time, so we wrote programs in C
(fcs.c) and in CUDA (gfcs.cu) to do this more quickly.
The programs have very limited parsers, so the certificates
must be in the exact form of L4certH27 and so on, and the
information about the polynomial is specified at compile time.
To test certificate L4certH27, do (the equivalent of):
   gcc -O3 -DH27 fcs.c -o fcs
   fcs < L4certH27
or:
   nvcc -O3 -DH27 gfcs.cu -o gfcs
   gfcs < L4certH27
To test L4certBL311 or L4certBL311.short, compile with
-DBL311 instead of -DH27; to test L4certTV, compile with
-DTV instead of -DH27.
Our times for these runs:
                           Magma              fcs              gfcs
L4certH27                4.7 hours         33 minutes        4 minutes
L4certBL311               13 hours         8.7 hours        51 minutes
L4certBL311.short        1.7 days          9.8 hours        1.8 hours
L4certTV                > 20 days          6.6 days         2.4 hours
(The "> 20 days" run was not completed.)



There is an additional Magma file BPR2 for doing the computations from
section 11 of the paper (cryptographic properties and polynomial testing).
Loading BPR2 will also cause BPR and the 9-variable files to be loaded.

BPR2 generates a catalog of the Hou invariants of the 8-variable
representative cocubics, and defines a function WhichClass8(p) which
computes the Hou invariant of a cocubic 8-variable polynomial p and
returns the index of the catalog entry that it matches.

BPR2 can also generate such a catalog for the Brier-Langevin invariants
of the 9-variable representative cocubics, but it does not do so
by default, because this takes almost an hour.  To generate this
catalog, define the variable "catalog9" before loading BPR2.
In this case, the corresponding function WhichClass9(p) will
be defined.

BPR2 includes the definitions of various polynomials from the literature,
as listed in section 11.  Run the function DemoTests() to do the calculations
described in that section.  A few of these tests take longer and will
be skipped; run DemoTests(:evenlong:=true) to do those tests also.

For the Liu-Youssef polynomials, reduced forms are computed,
called LY1reduced and LY2reduced.  The file certsLY
(loaded by BPR2 and tested by DemoTests())
contains level-2 certificates for these polynomials.  Level-3
certificates are in the separate files L3certLY1 and L3certLY2;
one can load, say, L3certLY1 and then test it with
   VerifyProof(LY1reduced,0,quadlist,proof:skipfcs:=true);
to check certificate requirements 1 to 5.  For requirement 6, use the
separate C program fcs.c or CUDA program gfcs.c, compiling with -DLY1.
Our timings (your mileage may vary):
                    fcs          gfcs
   L3certLY1      8.5 hours    2.4 hours
   L3certLY2     25.4 hours    0.5 hours



==> anc/certsH <==
   f6min[4] := f6[4];
   // weight 14 -- need 0 rows
   f6quadlist[4] := [];
   f6proof[4] := [
      <[],[],[],[]>
   ];

   f6min[5] := f6[5];
   // weight 16 -- need 1 row
   f6quadlist[5] := [ x[4]*x[6]+x[2]*x[1], x[4]*x[5]+x[3]*x[1] ];
   f6proof[5] := [
      <[x[4]*x[5]+x[3]*x[1]],[0],[1],[BPRHat(x[2]*x[5])+BPRHat(x[3]*x[6])]>,
      <[x[4]*x[5]+x[3]*x[1]],[1],[2],[BPRHat(x[2]*x[6])]>
   ];

/*
   print "========================== Permuted f_5 =========================";
   g := f6[5];
   gmin := f6min[5];
   quadlist := f6quadlist[5];
   proof := f6proof[5];
   b<a_1,a_2,a_3,b_1,b_2,b_3> := BooleanPolynomialRing(6);
   h := hom < bpr6->b | b_1,a_2,a_3,a_1,b_3,b_2 >;
   printf "g := ";
   print h(g),";";
   printf "gmin := ";
   print h(gmin),";";
   PrintQuadlistAndProof(h(quadlist),ApplyHomToProof(h,proof));
   error if not VerifyProof(h(g),h(gmin),h(quadlist),ApplyHomToProof(h,proof)),
         "ERROR -- proof not verified";
*/

   f6min[6] := f6[6];
   // weight 18 -- need 2 rows
   f6quadlist[6] := [ x[4]*x[3], x[5]*x[2], x[4]*x[2]+x[4]*x[5]+x[3]*x[2],
      x[5]*x[3]+x[4]*x[5]+x[3]*x[2] ];
   f6proof[6] := [
      <[x[6]*x[1]],[1],[1,3],
         [BPRDualPoly(x[5]*x[2]),BPRDualPoly(x[5]*x[3]+x[4]*x[5]+x[3]*x[2])]>,
      <[x[6]*x[1],x[6]*x[2]+x[5]*x[6]+x[2]*x[1],x[6]*x[3]+x[4]*x[6]+x[3]*x[1]],
         [0,1,1],[1,2],[BPRDualPoly(x[5]*x[1]+x[5]*x[6]+x[2]*x[1]),
            BPRDualPoly(x[4]*x[1]+x[4]*x[6]+x[3]*x[1])]>,
      <[x[6]*x[1],x[6]*x[2]+x[5]*x[6]+x[2]*x[1],x[4]*x[1]+x[4]*x[6]+x[3]*x[1]],
         [0,1,1],[1,2],[BPRDualPoly(x[5]*x[1]+x[5]*x[6]+x[2]*x[1]),
            BPRDualPoly(x[6]*x[3]+x[4]*x[6]+x[3]*x[1])]>,
      <[x[6]*x[1],x[5]*x[1]+x[5]*x[6]+x[2]*x[1],x[6]*x[3]+x[4]*x[6]+x[3]*x[1]],
         [0,1,1],[1,2],[BPRDualPoly(x[6]*x[2]+x[5]*x[6]+x[2]*x[1]),
            BPRDualPoly(x[4]*x[1]+x[4]*x[6]+x[3]*x[1])]>,
      <[x[6]*x[1],x[5]*x[1]+x[5]*x[6]+x[2]*x[1],x[4]*x[1]+x[4]*x[6]+x[3]*x[1]],
         [0,1,1],[1,2],[BPRDualPoly(x[6]*x[2]+x[5]*x[6]+x[2]*x[1]),
            BPRDualPoly(x[6]*x[3]+x[4]*x[6]+x[3]*x[1])]>,
      <[x[6]*x[1],x[5]*x[1]+x[5]*x[6]+x[2]*x[1],x[6]*x[2]+x[5]*x[6]+x[2]*x[1]],
         [0,0,0],[4,3],[BPRDualPoly(x[4]*x[1]+x[4]*x[6]+x[3]*x[1]),
            BPRDualPoly(x[6]*x[3]+x[4]*x[6]+x[3]*x[1])]>,
      <[x[6]*x[1],x[6]*x[3]+x[4]*x[6]+x[3]*x[1],x[4]*x[1]+x[4]*x[6]+x[3]*x[1]],
         [0,0,0],[3,4],[BPRDualPoly(x[5]*x[1]+x[5]*x[6]+x[2]*x[1]),
            BPRDualPoly(x[6]*x[2]+x[5]*x[6]+x[2]*x[1])]>
   ];
// above constructed by hand; below constructed by software
   f6quadlist[6] := [
      x[1]*x[6],
      x[1]*x[5] + x[2]*x[6],
      x[1]*x[2] + x[1]*x[5] + x[5]*x[6]
   ];
   f6proof[6] := [
      <[
         x[2]*x[3] + x[2]*x[4] + x[4]*x[5]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(x[2]*x[3] + x[3]*x[5] + x[4]*x[5]),
         BPRDualPoly(x[1]*x[3] + x[3]*x[6] + x[4]*x[6])
      ]>,
      <[
         x[3]*x[4]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(x[2]*x[5]),
         BPRDualPoly(x[1]*x[2] + x[2]*x[6] + x[5]*x[6])
      ]>,
      <[
         x[2]*x[4] + x[3]*x[5],
         x[2]*x[3] + x[2]*x[4] + x[4]*x[5]
      ], [ 1, 0 ], [ 1, 3 ], [
         BPRDualPoly(x[2]*x[4] + x[3]*x[5]),
         BPRDualPoly(x[1]*x[4] + x[3]*x[6])
      ]>,
      <[
         x[3]*x[4],
         x[2]*x[4] + x[3]*x[5],
         x[2]*x[3] + x[2]*x[4] + x[4]*x[5]
      ], [ 0, 0, 0 ], [ 2, 3 ], [
         BPRDualPoly(x[1]*x[4] + x[3]*x[6]),
         BPRDualPoly(x[1]*x[3] + x[3]*x[6] + x[4]*x[6])
      ]>
   ];

/*
   print "========================== Permuted f_6 =========================";
   g := f6[6];
   gmin := f6min[6];
   quadlist := f6quadlist[6];
   proof := f6proof[6];
   b<a_1,a_2,a_3,b_1,b_2,b_3> := BooleanPolynomialRing(6);
   h := hom < bpr6->b | b_3,b_2,b_1,a_1,a_2,a_3 >;
   printf "g := ";
   print h(g),";";
   printf "gmin := ";
   print h(gmin),";";
   PrintQuadlistAndProof(h(quadlist),ApplyHomToProof(h,proof));
   error if not VerifyProof(h(g),h(gmin),h(quadlist),ApplyHomToProof(h,proof)),
         "ERROR -- proof not verified";
*/

   df7min[7] := df7[7] + y[1]*y[2]*y[3];
   // weight 16 -- need 0 rows
   df7quadlist[7] := [];
   df7proof[7] := [
      <[],[],[],[]>
   ];

   df7min[8] := df7[8] + y[1]*y[2]*y[3];
   // weight 16 -- need 0 rows
   df7quadlist[8] := [];
   df7proof[8] := [
      <[],[],[],[]>
   ];

/*
   g2 := df7[8] + BPRHat(y[1]*y[2]*y[7]);
   linear := LinearPlusEqual(lg7,7,3);
   assert g2 eq TopPart(BPRApplyLinear(linear,df7[8]));
   assert BPRWeight(g2) eq BPRWeight(df7min[8]);
*/

   df7min[9] := df7[9];
   // weight 20 -- need 2 rows
   df7quadlist[9] := [
      y[1]*y[5],
      y[1]*y[6],
      y[2]*y[6],
      y[1]*y[7] + y[2]*y[5],
      y[1]*y[7] + y[3]*y[6]
   ];
   df7proof[9] := [
      <[
         y[2]*y[4]*y[7]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(y[2]*y[5] + y[3]*y[6]),
         BPRDualPoly(y[3]*y[5])
      ]>,
      <[
         y[2]*y[3]*y[7]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(y[1]*y[2] + y[4]*y[6]),
         BPRDualPoly(y[1]*y[3] + y[4]*y[5])
      ]>,
      <[
         y[3]*y[4]*y[5]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(y[2]*y[7]),
         BPRDualPoly(y[1]*y[7] + y[3]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[7]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(y[2]*y[5] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[5])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[2]*y[3]*y[6] + y[4]*y[6]*y[7]
      ], [ 1, 0 ], [ 1, 4 ], [
         BPRDualPoly(y[2]*y[7]),
         BPRDualPoly(y[1]*y[3] + y[4]*y[5])
      ]>,
      <[
         y[2]*y[4]*y[5],
         y[2]*y[3]*y[5] + y[4]*y[5]*y[7]
      ], [ 1, 0 ], [ 2, 5 ], [
         BPRDualPoly(y[3]*y[7]),
         BPRDualPoly(y[1]*y[2] + y[4]*y[6])
      ]>,
      <[
         y[2]*y[3]*y[5] + y[4]*y[5]*y[7],
         y[2]*y[3]*y[7],
         y[1]*y[3]*y[7] + y[4]*y[5]*y[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(y[2]*y[3] + y[4]*y[7]),
         BPRDualPoly(y[1]*y[3] + y[4]*y[5])
      ]>,
      <[
         y[3]*y[4]*y[7],
         y[2]*y[3]*y[5] + y[4]*y[5]*y[7],
         y[1]*y[3]*y[7] + y[2]*y[3]*y[5]
      ], [ 0, 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(y[2]*y[3] + y[4]*y[7]),
         BPRDualPoly(y[1]*y[2] + y[4]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[5],
         y[1]*y[4]*y[7],
         y[1]*y[4]*y[7] + y[2]*y[4]*y[5] + y[3]*y[4]*y[6]
      ], [ 0, 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(y[3]*y[5]),
         BPRDualPoly(y[2]*y[5] + y[3]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[5],
         y[1]*y[3]*y[7] + y[4]*y[5]*y[7],
         y[1]*y[3]*y[7] + y[2]*y[3]*y[5]
      ], [ 0, 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(y[1]*y[3] + y[4]*y[5]),
         BPRDualPoly(y[1]*y[2] + y[4]*y[6])
      ]>,
      <[
         y[2]*y[4]*y[7],
         y[2]*y[3]*y[6] + y[4]*y[6]*y[7],
         y[2]*y[3]*y[7],
         y[2]*y[3]*y[5] + y[4]*y[5]*y[7]
      ], [ 0, 1, 0, 0 ], [ 1, 5 ], [
         BPRDualPoly(y[2]*y[3] + y[4]*y[7]),
         BPRDualPoly(y[1]*y[2] + y[4]*y[6])
      ]>,
      <[
         y[1]*y[4]*y[7] + y[2]*y[4]*y[5] + y[3]*y[4]*y[6],
         y[2]*y[3]*y[6] + y[4]*y[6]*y[7],
         y[1]*y[3]*y[7] + y[2]*y[3]*y[5],
         y[2]*y[3]*y[5] + y[4]*y[5]*y[7]
      ], [ 0, 0, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(y[1]*y[3] + y[4]*y[5]),
         BPRDualPoly(y[1]*y[2] + y[4]*y[6])
      ]>
   ];

   df7min[10] := df7[10];
   // weight 18 -- need 1 row
   df7quadlist[10] := [ y[1]*y[5], y[1]*y[4]+y[2]*y[5] ];
   df7proof[10] := [
      <[y[2]*y[3]*y[6]+y[4]*y[6]*y[7]],[0],[2],
         [BPRDualPoly(y[1]*y[3]+y[5]*y[7])]>,
      <[y[2]*y[3]*y[6]+y[4]*y[6]*y[7]],[1],[1],
         [BPRDualPoly(y[2]*y[3]+y[4]*y[7])]>
   ];

   df7min[11] := df7[11];
   // weight 22 -- need 3 rows
   df7min[11] := df7[11] + y[1]*y[2]*y[7] + y[1]*y[5]*y[7] + y[1]*y[6]*y[7] +
         y[4]*y[6]*y[7];
   // no, weight 20 -- need 2 rows
      // other possible cubics to add:
      // y[1]*y[2]*y[7] + y[1]*y[6]*y[7] + y[2]*y[3]*y[5] + y[4]*y[6]*y[7]
      // y[1]*y[3]*y[7] + y[1]*y[4]*y[7] + y[1]*y[6]*y[7] + y[5]*y[6]*y[7]
      // y[1]*y[3]*y[7] + y[1]*y[6]*y[7] + y[2]*y[3]*y[4] + y[5]*y[6]*y[7]
      // y[1]*y[6]*y[7] + y[2]*y[4]*y[5] + y[2]*y[6]*y[7] + y[4]*y[6]*y[7]
      // y[1]*y[6]*y[7] + y[3]*y[4]*y[5] + y[3]*y[6]*y[7] + y[5]*y[6]*y[7]
   df7quadlist[11] := [
      y[2]*y[5],
      y[2]*y[7],
      y[3]*y[7],
      y[1]*y[7] + y[2]*y[4],
      y[1]*y[7] + y[3]*y[5],
      y[2]*y[3] + y[6]*y[7]
   ];
   df7proof[11] := [
      <[
         y[1]*y[3]*y[4]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[2] + y[2]*y[6] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[5]*y[6]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(y[3]*y[4]),
         BPRDualPoly(y[3]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[6]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(y[2]*y[4] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[5]*y[7])
      ]>,
      <[
         y[3]*y[4]*y[6]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[2]*y[5])
      ]>,
      <[
         y[1]*y[2]*y[6]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[4]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[6]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(y[2]*y[5]),
         BPRDualPoly(y[2]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[5] + y[1]*y[4]*y[5] + y[4]*y[5]*y[6],
         y[1]*y[3]*y[5] + y[4]*y[5]*y[6]
      ], [ 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(y[1]*y[3] + y[3]*y[6] + y[4]*y[6]),
         BPRDualPoly(y[2]*y[3] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[2]*y[4] + y[1]*y[4]*y[5] + y[4]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6]
      ], [ 1, 0 ], [ 3, 5 ], [
         BPRDualPoly(y[1]*y[2] + y[2]*y[6] + y[5]*y[6]),
         BPRDualPoly(y[2]*y[3] + y[6]*y[7])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[1]*y[6]*y[7],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7]
      ], [ 0, 1, 0 ], [ 1, 4 ], [
         BPRDualPoly(y[3]*y[4]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[1]*y[4]*y[7] + y[3]*y[6]*y[7],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7]
      ], [ 0, 1, 0 ], [ 1, 4 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[1]*y[3]*y[7] + y[1]*y[4]*y[7] + y[4]*y[6]*y[7],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7]
      ], [ 0, 1, 0 ], [ 1, 4 ], [
         BPRDualPoly(y[1]*y[3] + y[3]*y[6] + y[4]*y[6]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[1]*y[4]*y[5] + y[3]*y[5]*y[6],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6],
         y[1]*y[3]*y[5] + y[1]*y[6]*y[7] + y[2]*y[3]*y[6] + y[2]*y[4]*y[6]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[5] + y[3]*y[5]*y[6],
         y[1]*y[3]*y[6],
         y[1]*y[3]*y[5] + y[2]*y[3]*y[6] + y[3]*y[5]*y[6]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[2]*y[4] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[1]*y[4]*y[5] + y[4]*y[5]*y[6],
         y[1]*y[3]*y[5] + y[4]*y[5]*y[6]
      ], [ 0, 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(y[1]*y[2] + y[2]*y[6] + y[5]*y[6]),
         BPRDualPoly(y[2]*y[3] + y[6]*y[7])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[1]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(y[3]*y[4]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[3]*y[4]*y[6],
         y[1]*y[4]*y[7] + y[3]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[2]*y[3]*y[4] + y[3]*y[4]*y[5] + y[4]*y[6]*y[7]
      ], [ 0, 1, 0 ], [ 1, 5 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[2] + y[2]*y[6] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[4]*y[6],
         y[1]*y[3]*y[5] + y[1]*y[4]*y[5] + y[4]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6]
      ], [ 0, 1, 0 ], [ 2, 5 ], [
         BPRDualPoly(y[1]*y[3] + y[3]*y[6] + y[4]*y[6]),
         BPRDualPoly(y[2]*y[3] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[5] + y[2]*y[4]*y[6],
         y[1]*y[2]*y[6],
         y[1]*y[2]*y[4] + y[2]*y[3]*y[6] + y[2]*y[4]*y[6]
      ], [ 1, 0, 0 ], [ 3, 5 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[5] + y[2]*y[4]*y[6],
         y[1]*y[2]*y[6] + y[1]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[1]*y[6]*y[7] + y[2]*y[3]*y[6] + y[3]*y[5]*y[6]
      ], [ 1, 0, 0 ], [ 3, 5 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[2]*y[4] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[4],
         y[1]*y[4]*y[7] + y[3]*y[6]*y[7],
         y[2]*y[3]*y[4] + y[4]*y[6]*y[7]
      ], [ 0, 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5],
         y[2]*y[3]*y[4] + y[4]*y[6]*y[7]
      ], [ 1, 1, 1 ], [ 5, 6 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[1]*y[2] + y[1]*y[5] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[6]*y[7] + y[2]*y[4]*y[6] + y[3]*y[5]*y[6],
         y[1]*y[3]*y[5] + y[4]*y[5]*y[6],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5]
      ], [ 0, 0, 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(y[2]*y[3] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[1]*y[6]*y[7] + y[2]*y[4]*y[6] + y[3]*y[5]*y[6],
         y[1]*y[5]*y[7] + y[2]*y[4]*y[5],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5]
      ], [ 0, 1, 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[1]*y[6]*y[7] + y[2]*y[4]*y[6] + y[3]*y[5]*y[6],
         y[1]*y[5]*y[7] + y[2]*y[3]*y[5] + y[2]*y[4]*y[5] + y[5]*y[6]*y[7],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5]
      ], [ 0, 0, 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(y[1]*y[3] + y[3]*y[6] + y[4]*y[6]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[6])
      ]>,
      <[
         y[1]*y[6]*y[7] + y[2]*y[4]*y[6] + y[3]*y[5]*y[6],
         y[1]*y[3]*y[5] + y[4]*y[5]*y[6],
         y[1]*y[3]*y[5] + y[3]*y[4]*y[5] + y[3]*y[6]*y[7] + y[4]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[1]*y[4]*y[7] + y[3]*y[4]*y[5] + y[4]*y[5]*y[6]
      ], [ 0, 0, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(y[2]*y[3] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[3] + y[2]*y[6] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[6]*y[7] + y[2]*y[4]*y[6] + y[3]*y[5]*y[6],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7],
         y[1]*y[3]*y[7] + y[2]*y[3]*y[4] + y[3]*y[6]*y[7],
         y[2]*y[3]*y[4] + y[4]*y[6]*y[7]
      ], [ 0, 0, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[1]*y[2] + y[1]*y[5] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[3]*y[5] + y[4]*y[5]*y[6],
         y[3]*y[4]*y[5] + y[3]*y[6]*y[7],
         y[1]*y[3]*y[7] + y[2]*y[3]*y[4] + y[3]*y[4]*y[5],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5]
      ], [ 1, 0, 1, 0 ], [ 4, 6 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[1]*y[2] + y[2]*y[6] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6],
         y[1]*y[4]*y[7] + y[3]*y[4]*y[5],
         y[2]*y[4]*y[5] + y[2]*y[6]*y[7],
         y[2]*y[3]*y[5] + y[5]*y[6]*y[7]
      ], [ 1, 1, 1, 1 ], [ 5, 6 ], [
         BPRDualPoly(y[1]*y[5] + y[2]*y[6]),
         BPRDualPoly(y[1]*y[4] + y[3]*y[6])
      ]>,
      <[
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6],
         y[2]*y[4]*y[5] + y[2]*y[6]*y[7],
         y[1]*y[4]*y[7] + y[2]*y[4]*y[5] + y[2]*y[6]*y[7] + y[3]*y[4]*y[5],
         y[2]*y[3]*y[4] + y[2]*y[3]*y[5] + y[4]*y[6]*y[7] + y[5]*y[6]*y[7]
      ], [ 1, 0, 1, 1 ], [ 5, 6 ], [
         BPRDualPoly(y[1]*y[4] + y[3]*y[6]),
         BPRDualPoly(y[1]*y[4] + y[1]*y[5] + y[2]*y[6] + y[3]*y[6])
      ]>
   ];

   df7min[12] := df7[12] + y[3]*y[4]*y[5];
   // weight 20 -- need 2 rows
   df7quadlist[12] := [
      y[5]*y[7],
      y[1]*y[5] + y[2]*y[7],
      y[1]*y[7] + y[3]*y[5]
   ];
   df7proof[12] := [
      <[
         y[2]*y[4]*y[6]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(y[1]*y[3] + y[4]*y[7]),
         BPRDualPoly(y[3]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[6]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(y[2]*y[3] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[5] + y[2]*y[7])
      ]>,
      <[
         y[3]*y[4]*y[6]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(y[1]*y[2] + y[2]*y[7] + y[5]*y[6]),
         BPRDualPoly(y[2]*y[5])
      ]>,
      <[
         y[1]*y[2]*y[3] + y[1]*y[2]*y[4],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(y[3]*y[6] + y[4]*y[6] + y[4]*y[7]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[2]*y[6],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(y[3]*y[4]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[4],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(y[2]*y[6] + y[2]*y[7]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[2]*y[3] + y[2]*y[3]*y[6],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(y[1]*y[4] + y[4]*y[6] + y[4]*y[7]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[6] + y[2]*y[3]*y[4],
         y[1]*y[2]*y[4] + y[2]*y[3]*y[6] + y[2]*y[4]*y[6]
      ], [ 1, 0 ], [ 1, 3 ], [
         BPRDualPoly(y[1]*y[6] + y[2]*y[4] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[6] + y[2]*y[3]*y[4],
         y[2]*y[4]*y[6],
         y[2]*y[3]*y[6] + y[4]*y[5]*y[6]
      ], [ 1, 0, 0 ], [ 1, 2 ], [
         BPRDualPoly(y[1]*y[6] + y[2]*y[4] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[3] + y[4]*y[7])
      ]>,
      <[
         y[1]*y[3]*y[6] + y[2]*y[3]*y[4],
         y[1]*y[4]*y[6],
         y[1]*y[2]*y[4] + y[4]*y[5]*y[6]
      ], [ 1, 0, 0 ], [ 1, 3 ], [
         BPRDualPoly(y[1]*y[6] + y[2]*y[4] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[2]*y[3] + y[6]*y[7])
      ]>,
      <[
         y[1]*y[4]*y[6],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4],
         y[1]*y[3]*y[4] + y[3]*y[4]*y[6],
         y[1]*y[4]*y[6] + y[2]*y[3]*y[4] + y[4]*y[6]*y[7]
      ], [ 0, 0, 0, 0 ], [ 2, 3 ], [
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[2] + y[2]*y[7] + y[5]*y[6])
      ]>,
      <[
         y[1]*y[4]*y[6],
         y[2]*y[3]*y[4] + y[4]*y[6]*y[7],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[4]*y[6]*y[7],
         y[2]*y[3]*y[6] + y[2]*y[4]*y[6] + y[4]*y[5]*y[6]
      ], [ 0, 1, 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(y[2]*y[3] + y[6]*y[7]),
         BPRDualPoly(y[2]*y[3] + y[3]*y[5] + y[4]*y[5])
      ]>,
      <[
         y[1]*y[4]*y[6],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4],
         y[1]*y[3]*y[6] + y[1]*y[4]*y[6] + y[2]*y[3]*y[4] + y[2]*y[3]*y[6] +
             y[4]*y[5]*y[6],
         y[1]*y[2]*y[4] + y[1]*y[2]*y[6] + y[2]*y[3]*y[6] + y[2]*y[4]*y[6]
      ], [ 0, 0, 0, 0 ], [ 2, 3 ], [
         BPRDualPoly(y[3]*y[5] + y[4]*y[5] + y[6]*y[7]),
         BPRDualPoly(y[1]*y[3] + y[3]*y[5] + y[4]*y[5] + y[4]*y[7] + y[6]*y[7])
      ]>
   ];

   df8min[13] := df8[13] + z[1]*z[2]*z[3]*z[7];
   // weight 18 -- need 0 rows
   df8quadlist[13] := [];
   df8proof[13] := [
      <[],[],[],[]>
   ];

   df8min[14] := df8[14];
   // weight 18 -- need 0 rows
   df8quadlist[14] := [];
   df8proof[14] := [
      <[],[],[],[]>
   ];

   df8min[15] := df8[15];
   // weight 20 -- need 1 row
   df8quadlist[15] := [z[1]*z[5], z[1]*z[7] + z[2]*z[5]];
   df8proof[15] := [
      <[z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]],[0],[2],
         [BPRDualPoly(z[1]*z[3]+z[4]*z[5])]>,
      <[z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]],[1],[1],
         [BPRDualPoly(z[2]*z[3]+z[4]*z[7])]>
   ];

   df8min[16] := df8[16] + z[1]*z[2]*z[4]*z[5];
   // weight 20 -- need 1 row
   df8quadlist[16] := [z[3]*z[5], z[2]*z[5] + z[3]*z[6]];
   df8proof[16] := [
      <[z[1]*z[2]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]],[0],[2],
         [BPRDualPoly(z[1]*z[3]+z[4]*z[5])]>,
      <[z[1]*z[2]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]],[1],[1],
         [BPRDualPoly(z[1]*z[2]+z[4]*z[6])]>
   ];

   df8min[17] := df8[17] + z[2]*z[3]*z[4]*z[6];
   // weight 22 -- need 2 rows
   df8quadlist[17] := [
      z[3]*z[4],
      z[2]*z[4] + z[3]*z[5],
      z[2]*z[3] + z[2]*z[4] + z[4]*z[5]
   ];
   df8proof[17] := [
      <[
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[6] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 1, 0 ], [ 1, 3 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[6] + z[4]*z[6])
      ]>
   ];

   df8min[18] := df8[18] + z[4]*z[5]*z[6]*z[7];
   // weight 22 -- need 2 rows
   df8quadlist[18] := [
     z[2]*z[5],
     z[4]*z[7],
     z[5]*z[7],
     z[1]*z[7] + z[2]*z[4],
     z[1]*z[7] + z[3]*z[5]
   ];
   df8proof[18] := [
      <[
         z[1]*z[3]*z[4]*z[6]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8]
      ], [ 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[1]*z[7] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[8]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[8]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[3]*z[8]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[6] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[2] + z[2]*z[8]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6]
      ], [ 1, 1 ], [ 3, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6]
      ], [ 1, 1 ], [ 3, 5 ], [
         BPRDualPoly(z[1]*z[3] + z[3]*z[8]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[6] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[2] + z[2]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[8] +
            z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8] +
            z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[3]*z[6] + z[3]*z[8] +
            z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6] +
            z[3]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[6] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[2] + z[2]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6]
      ], [ 0, 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[3]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6]
      ], [ 0, 1, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[5]*z[6]
      ], [ 0, 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6],
         z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6] +
            z[3]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6] +
            z[3]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] +
            z[3]*z[4]*z[5]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] +
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[5]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] +
            z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[3]*z[5] + z[4]*z[5] +
            z[5]*z[6] + z[6]*z[7])
      ]>
   ];

   df8min[19] := df8[19] + z[4]*z[5]*z[6]*z[8];
   // weight 24 -- need 3 rows
   df8min[19] := df8[19] + z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] +
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7];
   // no, weight 22 -- need 2 rows
      // another possible quartic to add:
      // z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8] +
      //       z[1]*z[5]*z[7]*z[8] + z[2]*z[3]*z[6]*z[7]
   df8quadlist[19] := [
      z[1]*z[6],
      z[1]*z[7],
      z[2]*z[5],
      z[4]*z[7],
      z[5]*z[7],
      z[1]*z[2] + z[2]*z[7],
      z[2]*z[4] + z[3]*z[5],
      z[1]*z[3] + z[3]*z[7]
   ];
   df8proof[19] := [
      <[
         z[2]*z[4]*z[5]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[7])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[5] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8]
      ], [ 1 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[6]*z[8]
      ], [ 1 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[6],
         z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0 ], [ 2, 6 ], [
         BPRDualPoly(z[2]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 1, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[3] + z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[3]*z[6] + z[3]*z[7] +
           z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[5]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8] +
            z[2]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[5]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8] +
            z[2]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[3]*z[5] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[3] + z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[5] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[3]*z[5]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 5 ], [
         BPRDualPoly(z[2]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 6 ], [
         BPRDualPoly(z[3]*z[5] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[5]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 5, 6 ], [
         BPRDualPoly(z[3]*z[6] + z[3]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[7]*z[8] +
            z[1]*z[4]*z[6]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 7 ], [
         BPRDualPoly(z[3]*z[5] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[7]*z[8] +
            z[1]*z[4]*z[6]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 8 ], [
         BPRDualPoly(z[2]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8] +
            z[2]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[7] + z[5]*z[6] + z[6]*z[7])
      ]>
   ];

   df8min[20] := df8[20] + z[4]*z[5]*z[7]*z[8];
   // weight 26 -- need 4 rows
   df8min[20] := df8[20] + z[1]*z[4]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] +
         z[2]*z[3]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7];
   // no, weight 24 -- need 3 rows
   df8min[20] := df8[20] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[5]*z[6] +
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[6] + z[1]*z[6]*z[7]*z[8] +
         z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8] +
         z[2]*z[5]*z[7]*z[8] + z[2]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8] +
         z[3]*z[5]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8] +
         z[4]*z[6]*z[7]*z[8] + z[4]*z[7]*z[8];
   // no, weight 22 -- need 2 rows
   df8quadlist[20] := [
      z[3]*z[8],
      z[4]*z[8],
      z[1]*z[8] + z[2]*z[4],
      z[2]*z[8] + z[3]*z[4]
   ];
   df8proof[20] := [
      <[
         z[1]*z[5]*z[6]*z[7]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[5]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[7]
      ], [ 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[7]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[5] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[7]),
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[6]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[7]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[6] + z[3]*z[5]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[3]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[5]*z[6] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[6] + z[2]*z[7] + z[4]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[3]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 0, 0, 0 ], [ 3, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[6] + z[4]*z[5] + z[4]*z[6] +
            z[6]*z[8] + z[7]*z[8])
      ]>
   ];

   df8min[21] := df8[21] + z[1]*z[5]*z[7]*z[8];
   // weight 24 -- need 3 rows
   df8min[21] := df8[21] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] +
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7] +
         z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8];
   // no, weight 22 -- need 2 rows
   df8quadlist[21] := [
      z[2]*z[5],
      z[5]*z[7],
      z[5]*z[8],
      z[6]*z[7],
      z[1]*z[5] + z[1]*z[7],
      z[1]*z[5] + z[2]*z[6]
   ];
   df8proof[21] := [
      <[
         z[1]*z[2]*z[3]*z[4]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] +
            z[7]*z[8]),
         BPRDualPoly(z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[2]),
         BPRDualPoly(z[2]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8]
      ], [ 1 ], [ 1, 6 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[5]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7]
      ], [ 1 ], [ 1, 6 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[8]),
         BPRDualPoly(z[5]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[2]*z[3] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7]
      ], [ 1, 0 ], [ 1, 3 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7]
      ], [ 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[2])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[6],
         z[1]*z[2]*z[3]*z[4]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[4]
      ], [ 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[4]
      ], [ 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6]
      ], [ 1, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[6]*z[8]),
         BPRDualPoly(z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] +
            z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] +
            z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3])
      ]>,
      <[
         z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] +
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[3]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[6] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[3]*z[8]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[8] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[4] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[3]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[4] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3]),
         BPRDualPoly(z[1]*z[2])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] +
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 1, 0, 0 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[3]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] +
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[8] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] +
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[2]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7]
      ], [ 1, 0, 0 ], [ 1, 6 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[3]*z[4]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[3]*z[4] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[4]*z[6],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7]
      ], [ 0, 1, 0, 0 ], [ 4, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[7]*z[8] +
            z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0 ], [ 5, 6 ], [
         BPRDualPoly(z[3]*z[7] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8] +
            z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[3]*z[7] + z[4]*z[5] + z[4]*z[7] +
            z[5]*z[6] + z[7]*z[8])
      ]>
   ];

   df8min[22] := df8[22] + z[1]*z[2]*z[6]*z[7];
   // weight 24 -- need 3 rows
   df8min[22] := df8[22] + z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[6] +
         z[1]*z[2]*z[3]*z[8] + z[1]*z[5]*z[6]*z[7];
   // no, weight 22 -- need 2 rows
      // other possible quartics to add:
      // z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[4]*z[5] +
      //       z[3]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      // z[1]*z[2]*z[3]*z[7] + z[2]*z[5]*z[6]*z[7] +
      //       z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      // z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[8] +
      //       z[1]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6]
   df8quadlist[22] := [
      z[1]*z[4],
      z[1]*z[5],
      z[1]*z[6],
      z[2]*z[5],
      z[2]*z[6],
      z[3]*z[6],
      z[1]*z[2] + z[1]*z[7] + z[2]*z[4],
      z[1]*z[7] + z[4]*z[6] + z[6]*z[7]
   ];
   df8proof[22] := [
      <[
         z[2]*z[3]*z[5]*z[8]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(z[1]*z[7] + z[4]*z[6] + z[6]*z[7]),
         BPRDualPoly(z[4]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[4]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8]
      ], [ 1 ], [ 3, 6 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[4]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 1, 7 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[4]*z[7])
      ]>,
      <[
         z[3]*z[5]*z[7]*z[8]
      ], [ 1 ], [ 1, 7 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8]
      ], [ 1 ], [ 1, 7 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[1]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8]
      ], [ 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[7]*z[8]
      ], [ 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[5]*z[6] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[7]*z[8]
      ], [ 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[5] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[7]*z[8]
      ], [ 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[7]*z[8]
      ], [ 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[5]*z[6] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[7]*z[8]
      ], [ 1, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[5] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7] +
            z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 1, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[1]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[7]
      ], [ 1, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[7],
         z[1]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 1, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[4] + z[4]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8]
      ], [ 1, 1 ], [ 1, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1 ], [ 2, 7 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(z[4]*z[7]),
         BPRDualPoly(z[2]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[4]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[5] + z[3]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[4]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] +
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] +
            z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] +
            z[2]*z[4]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[7] + z[4]*z[6] + z[4]*z[8] +
            z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] +
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[7]*z[8] +
            z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] +
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[7]*z[8] +
            z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[4] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[4]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[7]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] +
            z[1]*z[4]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[4]*z[5] + z[4]*z[8] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] +
            z[1]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[5] + z[4]*z[6] +
            z[4]*z[8] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0 ], [ 1, 7 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[1]*z[5]*z[6]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] +
            z[4]*z[5]*z[6]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0 ], [ 1, 7 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[7] + z[3]*z[8] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] +
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[1]*z[5]*z[6]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] +
            z[4]*z[5]*z[6]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0 ], [ 1, 7 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[7] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 2, 7 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] +
            z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 2, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6] +
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8] +
            z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0 ], [ 6, 7 ], [
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] +
            z[6]*z[8]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[4]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[5]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 7 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[4]*z[7]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 5, 7 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] +
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 6, 7 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] +
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 6, 7 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 6, 7 ], [
         BPRDualPoly(z[4]*z[5] + z[4]*z[8] + z[5]*z[7] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 6, 7 ], [
         BPRDualPoly(z[2]*z[4] + z[4]*z[6] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[6] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[5]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] +
            z[7]*z[8]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[7] +
            z[5]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[6] + z[5]*z[8] + z[6]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8] +
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] +
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8]
      ], [ 0, 0, 0, 1 ], [ 7, 8 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8] +
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[5]*z[6] +
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0 ], [ 7, 8 ], [
         BPRDualPoly(z[3]*z[4] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8] +
            z[6]*z[7]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8] +
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] +
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[5]*z[6] + z[5]*z[7] + z[5]*z[8] + z[6]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8] +
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] +
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] +
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] +
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] +
            z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[7] +
            z[5]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[7] + z[5]*z[8])
      ]>
   ];

   df8min[23] := df8[23] + z[2]*z[3]*z[4]*z[6];
   // weight 24 -- need 3 rows
   df8min[23] := df8[23] + z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[7]*z[8] +
         z[2]*z[4]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8];
   // no, weight 22 -- need 2 rows
   df8quadlist[23] := [
      z[2]*z[5],
      z[2]*z[7],
      z[3]*z[7],
      z[1]*z[7] + z[2]*z[4],
      z[1]*z[7] + z[3]*z[5]
   ];
   df8proof[23] := [
      <[
         z[1]*z[3]*z[4]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[2]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[2]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8]
      ], [ 1, 0 ], [ 1, 2 ], [
         BPRDualPoly(z[4]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0 ], [ 3, 5 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[3]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[1]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[6]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[4] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[3]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 3 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(z[1]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[4]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[6]*z[8] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[5] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[4]*z[5] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[5]*z[8]
      ], [ 0, 0, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[7]),
         BPRDualPoly(z[3]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] +
            z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] +
            z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6] + z[3]*z[6] + z[7]*z[8])
      ]>
   ];

   df8min[24] := df8[24] + z[1]*z[2]*z[4]*z[7] + z[5]*z[6]*z[7]*z[8];
   // weight 22 -- need 2 rows
   df8quadlist[24] := [
      z[2]*z[5],
      z[2]*z[7],
      z[3]*z[7],
      z[5]*z[7],
      z[1]*z[7] + z[2]*z[4],
      z[1]*z[7] + z[3]*z[5]
   ];
   df8proof[24] := [
      <[
         z[1]*z[3]*z[4]*z[6]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8]
      ], [ 1 ], [ 1, 4 ], [
         BPRDualPoly(z[4]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8]
      ], [ 1 ], [ 1, 4 ], [
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6]
      ], [ 1 ], [ 3, 4 ], [
         BPRDualPoly(z[3]*z[5] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 3, 4 ], [
         BPRDualPoly(z[2]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[6]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8]
      ], [ 1 ], [ 4, 6 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[4]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[8]
      ], [ 1, 1 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[4]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[5]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[3]*z[4]*z[6]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 4 ], [
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[4]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[1]*z[3] + z[4]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[3]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5],
         z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[3]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[3]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 2, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 6 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 6 ], [
         BPRDualPoly(z[1]*z[3] + z[4]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 3, 6 ], [
         BPRDualPoly(z[1]*z[5] + z[2]*z[6]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[8],
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 4, 6 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0 ], [ 4, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 5 ], [
         BPRDualPoly(z[3]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 1, 0 ], [ 5, 6 ], [
         BPRDualPoly(z[3]*z[5] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 0, 1, 0 ], [ 5, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[7]),
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1 ], [ 5, 6 ], [
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8] + z[1]*z[3]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] +
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 0, 0 ], [ 5, 6 ], [
         BPRDualPoly(z[4]*z[5] + z[5]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6] + z[4]*z[5] + z[5]*z[8] + z[6]*z[7])
      ]>
   ];

   df8min[25] := df8[25] + z[2]*z[4]*z[5]*z[8];
   // weight 24 -- need 3 rows
   df8min[25] := df8[25] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] +
      z[1]*z[5]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] +
      z[3]*z[6]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8] +
      z[4]*z[7]*z[8];
   // no, weight 20 -- need 1 row
      // z[1]*z[4]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] +
      //     z[3]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8] +
      //     z[4]*z[6]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8] + z[6]*z[7]*z[8]
      // z[1]*z[4]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] +
      //     z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8] +
      //     z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8] + z[6]*z[7]*z[8]
      // z[1]*z[4]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] +
      //     z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8] + z[3]*z[6]*z[7]*z[8] +
      //     z[4]*z[6]*z[7]*z[8] + z[4]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8]
   df8quadlist[25] := [
      z[2]*z[7],
      z[3]*z[7],
      z[1]*z[7] + z[2]*z[4]
   ];
   df8proof[25] := [
      <[
         z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1 ], [ 1 ], [
         BPRDualPoly(z[1]*z[3] + z[3]*z[6] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[6]
      ], [ 1 ], [ 2 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8]
      ], [ 1 ], [ 2 ], [
         BPRDualPoly(z[2]*z[6] + z[4]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0 ], [ 3 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[7])
      ]>
   ];

   df8min[26] := df8[26] + z[1]*z[2]*z[5]*z[6];
   // weight 24 -- need 3 rows
   df8quadlist[26] := [
      z[1]*z[5],
      z[1]*z[6],
      z[1]*z[8],
      z[3]*z[5],
      z[5]*z[8],
      z[1]*z[7] + z[3]*z[8],
      z[1]*z[7] + z[5]*z[6],
      z[1]*z[3] + z[5]*z[7],
      z[1]*z[3] + z[6]*z[8]
   ]
   ;
   df8proof[26] := [
      <[
         z[2]*z[4]*z[6]*z[7]
      ], [ 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7]
      ], [ 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[5]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1 ], [ 1, 2, 8 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7]
      ], [ 1, 0 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[7]
      ], [ 1, 0 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[5]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[5]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[7]*z[8]
      ], [ 1, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7]
      ], [ 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6] + z[3]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7],
         z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 1 ], [ 3, 6, 8 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 1, 0, 1, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[7]
      ], [ 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[3]*z[5]),
         BPRDualPoly(z[3]*z[6] + z[6]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 1, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 1, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 5, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 1, 0 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 1, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 1, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[7] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4]
      ], [ 0, 0, 1, 0, 1 ], [ 3, 5, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 5, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 1 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1, 0 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1, 0, 0 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 3, 6, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1, 1 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 2, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 3, 4 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 3, 4 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 3, 4, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 4, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[3]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 3, 5, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[2]*z[7] + z[3]*z[4] +
            z[4]*z[6] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 1, 6, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 5 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + 
            z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[2]*z[7] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[2]*z[6] + z[3]*z[4] +
            z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + 
            z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[3] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[4]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + 
            z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + 
            z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[1]*z[3]*z[4]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + 
            z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 0, 0 ], [ 5, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[2]*z[7] + z[3]*z[4] +
            z[4]*z[6] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 1, 6, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[4]*z[7] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[6] + z[3]*z[4] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[2]*z[6] + z[3]*z[4] +
            z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[5]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 1, 0, 0, 1 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 0, 0, 1, 0, 0, 0, 0 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[8] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 1, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + 
            z[1]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[7] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[2]*z[8] +
            z[3]*z[4] + z[4]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 1, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[7] + z[2]*z[8] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 0, 0, 0, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 1, 0 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[5]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[2]*z[7] + z[3]*z[4] +
            z[4]*z[6] + z[4]*z[7] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[7] + z[1]*z[4]*z[5]*z[7] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[6] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + 
            z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 0, 1 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + 
            z[4]*z[5]*z[6]*z[7]
      ], [ 0, 0, 0, 1, 0, 0, 0, 0, 1 ], [ 3, 7, 8 ], [
         BPRDualPoly(z[2]*z[7] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 1 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[4]*z[5]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[5]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] + z[4]*z[5]*z[7]*z[8] + 
            z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 1, 1, 0 ], [ 6, 7, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[6] + z[2]*z[8] + z[3]*z[4] + z[4]*z[5])
      ]>
   ];

   df8min[27] := df8[27] + z[1]*z[3]*z[6]*z[8];
   // weight 26 -- need 4 rows
   df8quadlist[27] := [
      z[2]*z[6],
      z[3]*z[4],
      z[3]*z[6],
      z[3]*z[7],
      z[6]*z[7],
      z[1]*z[6] + z[2]*z[4],
      z[1]*z[6] + z[3]*z[5],
      z[2]*z[7] + z[3]*z[8],
      z[2]*z[7] + z[4]*z[6]
   ]
   ;
   df8proof[27] := [
      <[
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8]
      ], [ 1, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8]
      ], [ 1, 0 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[7] + z[3]*z[5] + z[5]*z[6] +
            z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[6] + z[1]*z[7] + z[5]*z[6] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[8]
      ], [ 1, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[5]
      ], [ 1, 0 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[4]*z[8] + z[5]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8]
      ], [ 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[5]
      ], [ 1, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5]
      ], [ 1, 0, 1, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[8] + z[5]*z[6] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[5]
      ], [ 0, 1, 0, 1 ], [ 4, 5, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1, 0 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[8] + z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[2]*z[7] + z[4]*z[5] +
            z[4]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 1, 0, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[5]
      ], [ 1, 0, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[4]*z[8] + z[5]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[2]*z[6] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[5]
      ], [ 0, 1, 0, 1 ], [ 4, 5, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[8] + z[5]*z[6] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[5]
      ], [ 1, 0, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 1 ], [ 4, 8, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + 
            z[1]*z[2]*z[5]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[4]*z[8] + z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[5]
      ], [ 1, 0, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[5])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1, 0 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 1, 0, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[8] + z[5]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[5]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[4]*z[5]*z[8] + z[1]*z[5]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[4] + z[2]*z[6] + z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[5]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 1, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[4] + z[3]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 1, 0, 1, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[8] + z[5]*z[6] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[8] + z[5]*z[6] + z[5]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[7] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 1, 1, 1 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[2]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[7] + z[2]*z[5] + z[3]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[7] + z[2]*z[5] + z[3]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[4] + z[2]*z[5] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0 ], [ 5, 7, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[7] + z[3]*z[5] + z[5]*z[6] +
            z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8] + 
            z[1]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[3]*z[4] + z[3]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] + 
            z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[3]*z[4] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[6] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0 ], [ 1, 5, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[5] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[4] + z[2]*z[5] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0, 0, 1, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[4] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[5] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[5]*z[7]
      ], [ 0, 1, 1, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1 ], [ 2, 3, 7 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + 
            z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[1]*z[8] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 5, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[7] + z[2]*z[5] + z[3]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1, 1, 0, 1 ], [ 1, 4, 5 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[4] + z[3]*z[5] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + 
            z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[8] + z[5]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[8] + 
            z[1]*z[3]*z[5]*z[8]
      ], [ 1, 0, 0, 1, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[4] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[4] + z[3]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + 
            z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[4]*z[8] + z[5]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[6]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[4])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 1, 3, 9 ], [
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0, 1, 0, 0 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + 
            z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[5]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[3]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + 
            z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] +
            z[5]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[8] + z[5]*z[6] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8] + z[5]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 3, 7 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[5]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[3] + z[2]*z[4] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[4] + z[3]*z[5] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] +
            z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 0, 1 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[7]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0, 1 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[7] + z[2]*z[5] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + 
            z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[1]*z[8] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 1, 3, 5 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[5]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4] + z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 4, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[7] + z[3]*z[5] + z[5]*z[6] +
            z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[5] + z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 3, 4 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 3, 4 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 4, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[5]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[7] + z[5]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[8] + z[5]*z[6] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] +
            z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7] + 
            z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[1]*z[8] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + 
            z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[2]*z[8] +
            z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[4] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[5],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[8] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[4] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 4, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[1]*z[8] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 1, 6, 7 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[7]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[6] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 1, 5, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[5]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 4, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[8] + z[3]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 6, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 1, 5, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0 ], [ 2, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 5, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[3]*z[4] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6] +
            z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[4]*z[5] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[5]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 4, 6 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[4]*z[8] + z[5]*z[6] +
            z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5] + z[4]*z[8] +
            z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[5]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[2]*z[8] +
            z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + 
            z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 1, 0, 1 ], [ 4, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[4] + z[2]*z[5] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 4 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[5]*z[6] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[4]*z[7] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[5]*z[7] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 9 ], [
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[2]*z[8] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[1]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 2, 3, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7] + 
            z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 1, 1, 1, 0 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 5, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[1]*z[8] + z[2]*z[5] + z[3]*z[5] +
            z[4]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 1, 2, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7] + 
            z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + 
            z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 1, 1, 1, 0 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[1]*z[7] + z[2]*z[5] + z[3]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 6, 7 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 2, 4, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 2, 4, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 2, 8, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 5, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + 
            z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 1, 0, 0, 1, 1 ], [ 4, 7, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[5]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 1, 0, 1, 0, 0 ], [ 3, 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[5]*z[6]*z[8]
      ], [ 0, 1, 1, 0, 1, 0, 1 ], [ 3, 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8]
      ], [ 0, 1, 1, 0, 1, 0, 1 ], [ 3, 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[4]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 1, 0, 1, 0, 0 ], [ 3, 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[4] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + 
            z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 1, 1 ], [ 4, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 3, 7, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[5]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 0, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 0, 1 ], [ 1, 4, 7 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[7] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + 
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 1, 4, 6 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[1]*z[4] + z[2]*z[5] + z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 0, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 0, 1 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 1, 7, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 0, 1, 0 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[2]*z[8] + z[4]*z[5] +
            z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 1, 1 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 3, 6 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[3]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7] + 
            z[1]*z[5]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 5, 6, 9 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[8] + z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[4]*z[5]*z[7] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 0, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[3]*z[8] + z[4]*z[6] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 0, 1, 0, 1, 1, 0 ], [ 4, 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[7]*z[8]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 1, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[2]*z[5]*z[7]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 0, 1, 0 ], [ 2, 6, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[2]*z[4]*z[6]*z[8] + z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 1, 7, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[5] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7],
         z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[2]*z[4] + z[3]*z[5])
      ]>,
      <[
         z[1]*z[5]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 4, 6, 8 ], [
         BPRDualPoly(z[1]*z[4] + z[2]*z[5]),
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[5] + 
            z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 0, 0, 0, 0, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[5]*z[6]
      ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[5]*z[6] + 
            z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[1]*z[5]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + z[2]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[7] + 
            z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[5]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[7] + 
            z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[5]*z[8] + 
            z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[4]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[8] + z[5]*z[7] + z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6] + z[4]*z[8] + z[5]*z[7] +
            z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[1]*z[5]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[2]*z[7]*z[8] + 
            z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[4]*z[8] + 
            z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 0, 0, 1, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[3]*z[8] + z[4]*z[6] + z[4]*z[7] +
            z[5]*z[6] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[7] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 0, 0, 1, 0, 1, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[5]*z[6] + z[7]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[5]*z[7]*z[8],
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[5]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[5] + z[1]*z[3]*z[4]*z[8] + z[1]*z[3]*z[5]*z[7]
      ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[5]*z[6] + z[7]*z[8])
      ]>
   ];

   df8min[28] := df8[28] + z[1]*z[2]*z[5]*z[8];
   // weight 22 -- need 2 rows
   df8quadlist[28] := [
      z[1]*z[3],
      z[1]*z[5],
      z[1]*z[6],
      z[2]*z[4],
      z[2]*z[6],
      z[4]*z[5],
      z[1]*z[2] + z[3]*z[4],
      z[2]*z[5] + z[3]*z[6]
   ];
   df8proof[28] := [
      <[
         z[4]*z[6]*z[7]*z[8]
      ], [ 1 ], [ 1, 2 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[6]),
         BPRDualPoly(z[2]*z[3])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(z[3]*z[4] + z[5]*z[6]),
         BPRDualPoly(z[3]*z[5])
      ]>,
      <[
         z[4]*z[5]*z[7]*z[8]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[3])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[7]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8]
      ], [ 1 ], [ 3, 5 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[6]),
         BPRDualPoly(z[1]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[7]
      ], [ 1 ], [ 4, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[8])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8]
      ], [ 1 ], [ 2, 6 ], [
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8]
      ], [ 1 ], [ 4, 6 ], [
         BPRDualPoly(z[3]*z[5]),
         BPRDualPoly(z[2]*z[3])
      ]>,
      <[
         z[2]*z[5]*z[6]*z[7]
      ], [ 1 ], [ 1, 7 ], [
         BPRDualPoly(z[4]*z[8]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8]
      ], [ 1 ], [ 4, 7 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[6]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[3]*z[5]*z[6]*z[7]
      ], [ 1 ], [ 4, 7 ], [
         BPRDualPoly(z[1]*z[8]),
         BPRDualPoly(z[4]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[7]
      ], [ 1, 0 ], [ 4, 5 ], [
         BPRDualPoly(z[2]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7]
      ], [ 1, 0 ], [ 5, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] +
            z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[3]*z[8] + z[5]*z[7] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7] + z[5]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[5]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7]
      ], [ 1, 0, 1 ], [ 4, 6 ], [
         BPRDualPoly(z[1]*z[3]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 4, 7 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[3]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + z[5]*z[6]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 6, 7 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[3]*z[4] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 1 ], [ 2, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[6]*z[7]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 1 ], [ 3, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[1]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7]
      ], [ 0, 1, 1 ], [ 6, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7] + z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 5, 7 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[2]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7]
      ], [ 0, 1, 0, 1 ], [ 1, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[8])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[5]*z[6]*z[7],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 0 ], [ 4, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 4, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[5]*z[6]*z[7] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 0, 0, 0 ], [ 7, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[6]*z[7])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[3]*z[5]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[3]*z[6]*z[7]
      ], [ 0, 0, 0, 1 ], [ 7, 8 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[8]),
         BPRDualPoly(z[4]*z[8])
      ]>,
      <[
         z[1]*z[6]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[3]*z[4]*z[5]*z[7] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[5]*z[8] + z[1]*z[5]*z[6]*z[7] +
            z[3]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8] + z[3]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[4]*z[8] +
            z[1]*z[3]*z[6]*z[8] + z[1]*z[4]*z[5]*z[7]
      ], [ 0, 0, 1, 1 ], [ 7, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[7] + z[6]*z[7] + z[6]*z[8])
      ]>
   ];

   df8min[29] := df8[29];
   // weight 20 -- need 1 row
   df8quadlist[29] :=
      [ z[1]*z[5], z[1]*z[8], z[4]*z[8], z[3]*z[8] + z[4]*z[5] ];
   df8proof[29] := [
      <[ z[3]*z[6]*z[7]*z[8] ], [ 1 ], [ 1 ], [ BPRDualPoly(z[2]*z[4]) ]>,
      <[ z[2]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[7] ], [ 1 ], [ 2 ],
         [ BPRDualPoly(z[2]*z[3] + z[4]*z[7]) ]>,
      <[ z[1]*z[2]*z[3]*z[7] + z[2]*z[3]*z[5]*z[6] ], [ 1 ], [ 3 ],
         [ BPRDualPoly(z[1]*z[7] + z[5]*z[6]) ]>,
      <[ z[1]*z[2]*z[3]*z[7] + z[3]*z[6]*z[7]*z[8] + z[4]*z[5]*z[6]*z[7] ],
         [ 0 ], [ 4 ], [ BPRDualPoly(z[1]*z[2] + z[6]*z[8]) ]>
   ];

   df8min[30] := df8[30];
   // weight 22 -- need 2 rows
   df8min[30] := df8[30] + z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[5] +
      z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[3]*z[7] + z[1]*z[2]*z[3]*z[8];
   // no, weight 20 -- need 1 row
   df8quadlist[30] := [
      z[4]*z[8],
      z[3]*z[8] + z[4]*z[5]
   ];
   df8proof[30] := [
      <[
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[5]*z[7]
      ], [ 1 ], [ 1 ], [
         BPRDualPoly(z[3]*z[6] + z[5]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[6] + z[1]*z[2]*z[5]*z[7]
      ], [ 0 ], [ 2 ], [
         BPRDualPoly(z[4]*z[6] + z[7]*z[8])
      ]>
   ];

   df8min[31] := df8[31] + z[1]*z[2]*z[3]*z[7];
   // weight 20 -- need 1 row
   df8quadlist[31] := [ z[3]*z[4], z[3]*z[8] + z[4]*z[5] ];
   df8proof[31] := [
      <[ z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] ],
         [ 1 ], [ 1 ],
         [ BPRDualPoly(z[2]*z[5] + z[3]*z[6] + z[5]*z[6] + z[7]*z[8]) ]>,
      <[ z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[7]*z[8] + z[1]*z[6]*z[7]*z[8] ],
         [ 0 ], [ 2 ],
         [ BPRDualPoly(z[2]*z[3] + z[3]*z[6] + z[4]*z[7]) ]>
   ];

   df8min[32] := df8[32] + z[2]*z[3]*z[5]*z[6];
   // weight 24 -- need 3 rows
   df8quadlist[32] := [
      z[1]*z[5],
      z[2]*z[7],
      z[3]*z[5],
      z[3]*z[6],
      z[3]*z[7],
      z[5]*z[7],
      z[6]*z[7],
      z[1]*z[6] + z[2]*z[5],
      z[1]*z[7] + z[3]*z[8],
      z[1]*z[7] + z[5]*z[6]
   ];
   df8proof[32] := [
      <[
         z[1]*z[2]*z[4]*z[8]
      ], [ 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[5]*z[7]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8]
      ], [ 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[7]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[5]
      ], [ 1, 0 ], [ 4, 5, 7 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[8]
      ], [ 1, 0 ], [ 4, 5, 7 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 1, 0, 1 ], [ 1, 6, 10 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[8]
      ], [ 1, 0, 1 ], [ 6, 7, 10 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[2]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4] + z[3]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[3]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8]
      ], [ 1, 0, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 1 ], [ 4, 7, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[8]
      ], [ 0, 1, 1 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[3]*z[6])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7]
      ], [ 0, 1, 1 ], [ 1, 3, 4 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 6, 7, 10 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[3]*z[4],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1 ], [ 6, 7, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1, 0 ], [ 4, 5, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7]
      ], [ 1, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7]
      ], [ 1, 0, 1, 0 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8] + z[7]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[4]*z[6] + z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[3]*z[8] + z[4]*z[5] + z[4]*z[7] +
            z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8]
      ], [ 1, 0, 1, 0 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[8] + z[4]*z[6] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[3]*z[4]*z[6]
      ], [ 1, 0, 1, 1 ], [ 1, 3, 6 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4] + z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 0, 1 ], [ 4, 5, 7 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 1 ], [ 1, 7, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 1, 1 ], [ 3, 6, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 1, 0, 1, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1, 0 ], [ 4, 5, 7 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1 ], [ 3, 4, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 1 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[3]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4] + z[3]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 1, 0, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[6] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8]
      ], [ 0, 1, 0, 1 ], [ 3, 4, 6 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 7, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[4] + z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[4]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[5]*z[8] + z[1]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[2]*z[6] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1 ], [ 7, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6] + z[1]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8] + z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[8]
      ], [ 1, 0, 0, 1 ], [ 2, 5, 7 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[6]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[5]*z[7])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6]
      ], [ 0, 1, 0, 1 ], [ 1, 6, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1 ], [ 4, 5, 6 ], [
         BPRDualPoly(z[1]*z[7] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 1, 0, 0, 1 ], [ 3, 4, 5 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[3]*z[4] + z[4]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 0 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 1, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 0 ], [ 1, 2, 3 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1 ], [ 3, 6, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8]
      ], [ 1, 0, 1, 0, 1 ], [ 3, 5, 6 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 0, 0 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[8]
      ], [ 0, 0, 1, 1, 0 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8] + 
            z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[7]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[3]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 2, 7, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[4] + z[2]*z[8] + z[4]*z[6] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 2, 7, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + z[1]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[4]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[3]*z[8] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[2]*z[4]*z[5]*z[8]
      ], [ 0, 0, 1, 1, 0 ], [ 1, 4, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[6]*z[8] + 
            z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[7] + z[4]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0 ], [ 2, 7, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1 ], [ 3, 4, 10 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 1 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[5]*z[8] + z[1]*z[3]*z[4]*z[8] + 
            z[2]*z[3]*z[4]*z[5]
      ], [ 0, 1, 0, 0, 1 ], [ 3, 4, 7 ], [
         BPRDualPoly(z[2]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 1 ], [ 5, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 1, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[8]
      ], [ 0, 1, 0, 0, 1 ], [ 2, 4, 7 ], [
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 6, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 6, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 5, 6, 7 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 3, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[8] + z[4]*z[6] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 0, 1, 1, 0, 0 ], [ 1, 2, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[4]*z[5]*z[8]
      ], [ 1, 0, 0, 1, 0, 1 ], [ 2, 6, 7 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 1, 0, 1 ], [ 1, 5, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 1, 1 ], [ 2, 7, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8]),
         BPRDualPoly(z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 1, 2, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[5] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 3, 5, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[4]*z[5]*z[8] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[6] + z[3]*z[4] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 2, 7, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[1]*z[8] + z[4]*z[5] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[5]*z[8]
      ], [ 0, 0, 0, 1, 0, 1 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[5]*z[7] + z[3]*z[4]*z[5]*z[8]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 2, 5, 9 ], [
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7]
      ], [ 0, 1, 0, 1, 0, 1 ], [ 1, 3, 4 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[8] + z[4]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[3] + z[4]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[3] + z[2]*z[5] + z[3]*z[4] +
            z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7]
      ], [ 0, 1, 0, 1, 0, 0 ], [ 1, 3, 8 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 1 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0, 1 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 1, 1, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[2] + z[2]*z[7] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[8]
      ], [ 0, 0, 1, 0, 1, 0 ], [ 1, 5, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7] + z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[7] + z[5]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[3]*z[4] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[2]*z[8] + z[3]*z[4] +
            z[4]*z[5] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 3, 4, 8 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[3]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[8] + z[4]*z[6] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[3] + z[2]*z[8] + z[4]*z[5] +
            z[4]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[3] + z[4]*z[7] + z[4]*z[8] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6] + z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[3] + z[4]*z[8] + z[5]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[3]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[6],
         z[1]*z[2]*z[3]*z[4],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 6, 7, 9 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[6] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[4] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 7, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8] + z[7]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 4, 9, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5] + z[1]*z[3]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 0, 1 ], [ 1, 2, 5 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[7] + z[4]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[1]*z[3]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 7, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[7]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 5, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[7] + z[4]*z[8] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + z[3]*z[4]*z[7]*z[8] + 
            z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[6]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8] + 
            z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[3] + z[2]*z[5] + z[3]*z[4] +
            z[4]*z[5] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[7],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 5, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[8],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 1, 0, 0 ], [ 1, 2, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5] + z[2]*z[4]*z[5]*z[7] + 
            z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0 ], [ 4, 9, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[2]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 5, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 1, 1, 0 ], [ 3, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 0, 1, 1 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 4, 9, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[8] + z[2]*z[5] + z[3]*z[4] + z[4]*z[5])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 1 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 1, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[6] + z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 1, 0, 0, 1, 0, 0 ], [ 1, 8, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[6] + z[2]*z[4]*z[5]*z[7] + z[2]*z[5]*z[6]*z[8],
         z[1]*z[4]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[6] + z[2]*z[7] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[7] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[3]*z[4]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 1, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[2]*z[7]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 1 ], [ 3, 8, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 1, 1 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 5, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[8] + z[4]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + 
            z[2]*z[3]*z[4]*z[5] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[3]*z[4] + z[4]*z[6] +
            z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[6]*z[7]*z[8],
         z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 1 ], [ 1, 8, 9 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[2]*z[3] + z[2]*z[5] + z[3]*z[4] + z[4]*z[7])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[7]*z[8] + z[2]*z[6]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[7] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[2]*z[8] + z[3]*z[4] + z[4]*z[6])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[2]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[3]*z[7]*z[8] + 
            z[3]*z[4]*z[6]*z[7],
         z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[6]*z[8] + z[2]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 1, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 0, 1, 0 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[4]*z[6]*z[7] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 0, 1, 0, 0, 1, 0 ], [ 3, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[4]*z[7] + z[5]*z[6] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 0, 1, 0, 1, 1, 0 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[2]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[1]*z[4]*z[6]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[2]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 0, 1, 0, 1, 1, 0 ], [ 3, 8, 10 ], [
         BPRDualPoly(z[2]*z[8] + z[4]*z[6]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 0, 1 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[3]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[5]*z[6] + z[1]*z[3]*z[6]*z[8] + z[3]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6] + 
            z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[6],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8]
      ], [ 0, 0, 1, 0, 0, 1, 0, 0 ], [ 2, 5, 8 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[2] + z[1]*z[8] + z[4]*z[5] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[7]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 1, 1 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[6],
         z[1]*z[2]*z[4]*z[8],
         z[2]*z[3]*z[4]*z[7] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0, 1 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[7] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[1]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 1, 1 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[3]*z[4]*z[5],
         z[2]*z[3]*z[4]*z[5] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 0, 1, 0, 1, 1, 0 ], [ 2, 9, 10 ], [
         BPRDualPoly(z[1]*z[3] + z[5]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[6]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + z[4]*z[5]*z[7]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[4]*z[7]*z[8] + z[4]*z[5]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 0, 0, 0, 0 ], [ 5, 8, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[3] + z[4]*z[7])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[5],
         z[1]*z[2]*z[4]*z[5] + z[1]*z[2]*z[5]*z[8] + z[1]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[3]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[5]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[5]*z[8] + z[3]*z[4]*z[5]*z[6]
      ], [ 0, 0, 1, 0, 0, 0, 0, 0 ], [ 5, 8, 9 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[8] + z[4]*z[6] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[7]*z[8],
         z[2]*z[4]*z[5]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[2]*z[4]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[7] + z[2]*z[4]*z[5]*z[7] + 
            z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[3]*z[4]*z[8] + 
            z[2]*z[4]*z[5]*z[6] + z[2]*z[4]*z[7]*z[8]
      ], [ 0, 0, 0, 1, 0, 1, 1, 1 ], [ 4, 8, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[3]*z[8] + z[5]*z[6]),
         BPRDualPoly(z[1]*z[3] + z[3]*z[8] + z[5]*z[6] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 1, 1, 1 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[5]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 0, 0 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[4]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[6]*z[8],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 0, 0, 0, 1, 1 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 1, 1, 0, 0, 0 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8] + 
            z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[2]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 0, 1, 0, 0, 0 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5] + z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4] + z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 0, 1, 0, 0, 1, 1 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[2]*z[5] + z[3]*z[4])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[1]*z[6]*z[7]*z[8] + 
            z[2]*z[3]*z[4]*z[7] + z[2]*z[3]*z[5]*z[8] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[2]*z[5]*z[6] + z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[5] + 
            z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 1, 0, 0, 0, 0 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[4]*z[7] +
            z[5]*z[8] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[8] + z[2]*z[4]*z[5]*z[8],
         z[1]*z[2]*z[4]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[4]*z[5]*z[6]*z[8],
         z[1]*z[2]*z[6]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[2]*z[4]*z[5],
         z[2]*z[3]*z[7]*z[8] + z[3]*z[4]*z[6]*z[7],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[2]*z[3]*z[8] + z[2]*z[3]*z[4]*z[5]
      ], [ 0, 0, 0, 1, 0, 0, 0, 1, 0 ], [ 5, 8, 10 ], [
         BPRDualPoly(z[1]*z[2] + z[4]*z[8]),
         BPRDualPoly(z[1]*z[8] + z[4]*z[5]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8])
      ]>,
      <[
         z[1]*z[4]*z[6]*z[7] + z[2]*z[4]*z[5]*z[7] + z[3]*z[4]*z[6]*z[8],
         z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[4]*z[7] + z[2]*z[3]*z[4]*z[8] + z[2]*z[4]*z[5]*z[6],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[5]*z[7]*z[8] + z[3]*z[4]*z[7]*z[8],
         z[1]*z[3]*z[4]*z[7] + z[1]*z[3]*z[6]*z[8] + z[2]*z[3]*z[5]*z[8],
         z[1]*z[6]*z[7]*z[8] + z[2]*z[3]*z[4]*z[7] + z[2]*z[5]*z[7]*z[8] + 
            z[3]*z[4]*z[7]*z[8] + z[4]*z[6]*z[7]*z[8],
         z[1]*z[2]*z[5]*z[6] + z[2]*z[3]*z[4]*z[5],
         z[1]*z[4]*z[6]*z[7] + z[2]*z[3]*z[4]*z[6] + z[2]*z[5]*z[6]*z[8] + 
            z[3]*z[4]*z[6]*z[8],
         z[1]*z[2]*z[7]*z[8] + z[2]*z[3]*z[4]*z[6] + z[2]*z[4]*z[7]*z[8] + 
            z[2]*z[5]*z[6]*z[8] + z[3]*z[4]*z[6]*z[8]
      ], [ 0, 0, 0, 1, 1, 1, 0, 1, 1 ], [ 8, 9, 10 ], [
         BPRDualPoly(z[2]*z[5] + z[3]*z[4]),
         BPRDualPoly(z[4]*z[7] + z[6]*z[8]),
         BPRDualPoly(z[1]*z[3] + z[2]*z[5] + z[3]*z[4] + z[5]*z[8])
      ]>
   ];


==> anc/certsLY <==
   LY1reducedquadlist := [
      u[2]*u[6],
      u[6]*u[9],
      u[9]*u[10],
      u[2]*u[10] + u[3]*u[9],
      u[2]*u[10] + u[4]*u[5],
      u[2]*u[10] + u[4]*u[6]
   ]
   ;
   LY1reducedproof := [
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8]
      ], [ 1 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[6]),
         BPRDualPoly(u[6]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[6]*u[8]
      ], [ 1 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[2]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[2]*u[8] + u[7]*u[8] + u[7]*u[9]),
         BPRDualPoly(u[2]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[1]*u[4]*u[5]*u[7]*u[8]*u[9] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0 ], [ 1, 6 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[2] + u[3]*u[6] + u[5]*u[6])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[2]*u[4] + u[3]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[3]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[2] + u[3]*u[6] + u[5]*u[6])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[9] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[4]*u[6] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[2]*u[3]*u[4]*u[5]*u[7]*u[8]
      ], [ 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[3] + u[5]*u[7] + u[6]*u[10] + u[7]*u[9]),
         BPRDualPoly(u[1]*u[10] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[7]
      ], [ 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[9] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8]
      ], [ 0, 1 ], [ 2, 6 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[9]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[1]*u[2] + u[5]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[10] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[10] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[8]
      ], [ 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[7]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0 ], [ 1, 6 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[4]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[4] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[10] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[9]*u[10],
         u[1]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[1]*u[6] + u[5]*u[8] + u[5]*u[9] + u[7]*u[9]),
         BPRDualPoly(u[2]*u[9] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + u[1]*u[3]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[1]*u[2]*u[4]*u[5]*u[6]*u[7],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[7]
      ], [ 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10]),
         BPRDualPoly(u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[8]
      ], [ 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[10] + u[7]*u[9]),
         BPRDualPoly(u[2]*u[9] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + 
            u[1]*u[3]*u[4]*u[7]*u[9]*u[10] + u[1]*u[4]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + u[1]*u[2]*u[4]*u[5]*u[7]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10] + u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[1]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[4]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10]),
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[9]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[4] + u[4]*u[9] + u[5]*u[8] + u[5]*u[9] +
            u[5]*u[10] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[4] + u[5]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[2]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[6] + u[5]*u[8] + u[5]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[3]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + u[1]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[3]*u[7] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + u[1]*u[3]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[2]*u[5] + u[3]*u[6] + u[4]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[3]*u[9] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[2]*u[3] + u[5]*u[7] + u[6]*u[10] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + u[1]*u[3]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[5]*u[8]*u[9]*u[10] + u[4]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10])
      ]>,
      <[
         u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[5]*u[8]*u[9]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[10] + 
            u[4]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[3] + u[1]*u[9] + u[4]*u[7] + u[6]*u[8] +
            u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[1]*u[4]*u[5]*u[7]*u[8]*u[9] + u[1]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[8] + u[1]*u[2]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[3]*u[10] + u[7]*u[9]),
         BPRDualPoly(u[3]*u[4] + u[3]*u[10] + u[5]*u[6] + u[5]*u[9] +
            u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[3]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[10] + u[1]*u[2]*u[3]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[4]*u[5] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[2]*u[3]*u[4]*u[5]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[5]*u[8] + u[5]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[9]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[9]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[4]*u[6] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[2] + u[5]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[1]*u[2]*u[4]*u[5]*u[6]*u[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[3]*u[4]*u[5]*u[7]*u[8]*u[9] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[4]*u[5]*u[7]*u[8] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[4] + u[1]*u[10] + u[5]*u[9] + u[5]*u[10] +
            u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[1]*u[3]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9]),
         BPRDualPoly(u[3]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10]),
         BPRDualPoly(u[1]*u[2] + u[5]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9]),
         BPRDualPoly(u[2]*u[3] + u[5]*u[7] + u[6]*u[10] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[2]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[6] + u[5]*u[8] + u[5]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7],
         u[2]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10]),
         BPRDualPoly(u[3]*u[7] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[2] + u[3]*u[7] + u[5]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[3]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10]),
         BPRDualPoly(u[3]*u[7] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[2]*u[4] + u[3]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[2]*u[4] + u[5]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[1]*u[2]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[3]*u[4] + u[4]*u[9] + u[5]*u[6] + u[5]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[1]*u[2]*u[4]*u[5]*u[6]*u[7] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10]),
         BPRDualPoly(u[3]*u[4] + u[3]*u[8] + u[5]*u[6] + u[5]*u[8] +
            u[5]*u[9] + u[5]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10],
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10]),
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 0 ], [ 3, 4 ], [
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 1, 0 ], [ 2, 6 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[2] + u[5]*u[6] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10]),
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[3]*u[6] + u[5]*u[7] + u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[3]*u[7] + u[5]*u[7] + u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[5]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8] +
            u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[9]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[7]*u[10]),
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[7]*u[10]),
         BPRDualPoly(u[3]*u[9] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8])
      ]>,
      <[
         u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 1 ], [ 1, 4 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[3]*u[9] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[2]*u[3] + u[5]*u[7] + u[6]*u[10] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[9]*u[10] + 
            u[1]*u[3]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[10] + u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + 
            u[1]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[2]*u[3] + u[5]*u[7] + u[6]*u[7] + u[6]*u[8] +
            u[7]*u[8] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[9]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[9]*u[10] + 
            u[1]*u[3]*u[4]*u[8]*u[9]*u[10] + u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[10] + u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + 
            u[1]*u[4]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[3]*u[9] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[2]*u[3] + u[3]*u[9] + u[5]*u[7] + u[6]*u[8] +
            u[7]*u[8] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[1]*u[3]*u[4]*u[7]*u[8]*u[9] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[8]*u[10]),
         BPRDualPoly(u[1]*u[4] + u[5]*u[10] + u[6]*u[10] + u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[1]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 1, 2 ], [
         BPRDualPoly(u[4]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[3]*u[4] + u[5]*u[6] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[7],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[10] + u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[6] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[3] + u[3]*u[6] + u[4]*u[7] + u[5]*u[7] +
            u[6]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 1, 0, 0 ], [ 4, 6 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 1 ], [ 3, 6 ], [
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[6]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[6]*u[7]*u[8]*u[10] + u[1]*u[3]*u[6]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9]
      ], [ 0, 0, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9]
      ], [ 0, 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + 
            u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[3]*u[4]*u[5]*u[6]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 0, 0, 0 ], [ 4, 6 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[5]*u[8] + u[5]*u[9] + u[7]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[10] + u[1]*u[2]*u[4]*u[5]*u[7]*u[8] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[1]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 1 ], [ 4, 6 ], [
         BPRDualPoly(u[4]*u[5] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + 
            u[1]*u[2]*u[3]*u[5]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 1 ], [ 3, 6 ], [
         BPRDualPoly(u[2]*u[5] + u[4]*u[7] + u[5]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[4]*u[7]*u[10] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[5]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[5]*u[7]*u[9]
      ], [ 0, 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[8] + u[5]*u[8] + u[5]*u[10]),
         BPRDualPoly(u[4]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[3]*u[4]*u[5]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 0 ], [ 1, 4 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[5]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[2]*u[4]*u[5]*u[6]*u[8],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[7],
         u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[3]*u[4]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 1 ], [ 3, 6 ], [
         BPRDualPoly(u[3]*u[7] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[7]*u[8]*u[10] + u[1]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[10] + u[1]*u[2]*u[4]*u[5]*u[7]*u[8] + 
            u[1]*u[2]*u[4]*u[5]*u[7]*u[10] + u[1]*u[2]*u[4]*u[5]*u[8]*u[10] + 
            u[1]*u[3]*u[4]*u[5]*u[6]*u[9] + u[1]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[1]*u[3]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 1, 0, 1 ], [ 4, 6 ], [
         BPRDualPoly(u[6]*u[7] + u[6]*u[8] + u[6]*u[10] + u[7]*u[8]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[6]*u[7]*u[8]*u[10] + u[1]*u[3]*u[6]*u[7]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[2]*u[4]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[7]*u[10] + u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + 
            u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + u[1]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[3]*u[4]*u[6]*u[7]*u[8] + u[1]*u[3]*u[4]*u[6]*u[7]*u[9] + 
            u[1]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 0, 0, 1 ], [ 4, 5 ], [
         BPRDualPoly(u[1]*u[10] + u[5]*u[9]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[8] + u[5]*u[9])
      ]>
   ]
   ;
   LY2reducedquadlist := [
      u[3]*u[6],
      u[5]*u[10],
      u[6]*u[10],
      u[7]*u[10],
      u[1]*u[4] + u[1]*u[5],
      u[1]*u[4] + u[3]*u[5],
      u[1]*u[10] + u[3]*u[7],
      u[1]*u[6] + u[4]*u[5],
      u[1]*u[6] + u[4]*u[6]
   ]
   ;
   LY2reducedproof := [
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[9]
      ], [ 1 ], [ 3, 4 ], [
         BPRDualPoly(u[7]*u[8]),
         BPRDualPoly(u[1]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[3]*u[4]*u[7]*u[8]*u[9]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9]),
         BPRDualPoly(u[2]*u[5] + u[5]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(u[1]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[9]
      ], [ 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1 ], [ 1, 9 ], [
         BPRDualPoly(u[1]*u[4] + u[3]*u[5]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[5]*u[8]*u[9]
      ], [ 1 ], [ 1, 3 ], [
         BPRDualPoly(u[7]*u[10]),
         BPRDualPoly(u[3]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 1, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[7] + u[4]*u[9] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[8] + u[1]*u[2]*u[3]*u[4]*u[5]*u[9] + 
            u[1]*u[2]*u[4]*u[5]*u[6]*u[9],
         u[1]*u[2]*u[4]*u[6]*u[8]*u[9]
      ], [ 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9]),
         BPRDualPoly(u[5]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9]
      ], [ 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[6] + u[4]*u[6]),
         BPRDualPoly(u[1]*u[5] + u[3]*u[5])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[5]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[9]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(u[1]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9]
      ], [ 1, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[1]*u[5] + u[3]*u[5])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[9] + u[1]*u[2]*u[3]*u[4]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[6]*u[8]*u[9],
         u[1]*u[4]*u[5]*u[6]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[6]*u[8]*u[9]
      ], [ 1, 0 ], [ 4, 7 ], [
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[10] + u[5]*u[7] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[8] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8],
         u[1]*u[2]*u[4]*u[6]*u[8]*u[9]
      ], [ 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[5]*u[10])
      ]>,
      <[
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10] + u[2]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[5]*u[9] + u[1]*u[2]*u[3]*u[4]*u[6]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[6]*u[9]
      ], [ 1, 1 ], [ 4, 7 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[8]*u[10])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10] + u[2]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[1]*u[5] + u[3]*u[5]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[9]
      ], [ 1, 0 ], [ 2, 3 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[5])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + 
            u[2]*u[5]*u[7]*u[8]*u[9]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[1]*u[10] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[2] + u[1]*u[10] + u[3]*u[4] + u[3]*u[5] +
            u[4]*u[6] + u[5]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[7]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[7]*u[9] + u[2]*u[3]*u[4]*u[5]*u[7]*u[9]
      ], [ 1, 1 ], [ 3, 9 ], [
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9]),
         BPRDualPoly(u[8]*u[10])
      ]>,
      <[
         u[1]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[6]*u[8] + u[1]*u[3]*u[4]*u[6]*u[8]*u[9]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[2]*u[7] + u[5]*u[8]),
         BPRDualPoly(u[2]*u[5] + u[5]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[2]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[6]*u[8]*u[9] + u[2]*u[3]*u[4]*u[6]*u[8]*u[9]
      ], [ 1, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[5] + u[3]*u[5])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 3, 7 ], [
         BPRDualPoly(u[1]*u[4] + u[3]*u[5]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 5, 7 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[5])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 5 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[1]*u[2]*u[3]*u[6]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[5] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[8]*u[9]
      ], [ 0, 1, 1 ], [ 1, 4 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[2]*u[3] + u[3]*u[5] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[1]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 2, 3 ], [
         BPRDualPoly(u[3]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[7] + u[5]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[6]*u[7]*u[8]*u[9]*u[10] + u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[4]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[5]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[3]*u[8] + u[4]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[4]*u[6]*u[7]*u[9]*u[10] + u[2]*u[5]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[6]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[3]*u[7]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[4]*u[9] + u[6]*u[8] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[4] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[9] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7] +
            u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[2]*u[5] + u[4]*u[5] + u[4]*u[6] + u[5]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + u[2]*u[6]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[3]*u[7]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + u[2]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[4]*u[5] + u[4]*u[6] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[2]*u[5] + u[5]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[2]*u[4] + u[4]*u[5] + u[4]*u[6] + u[5]*u[6] +
            u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[3]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[3]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[10] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[5] + u[5]*u[9]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[6]*u[7]*u[8]*u[9]*u[10] + u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + 
            u[3]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[5] + u[4]*u[6] + u[4]*u[7] + u[5]*u[9] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[5] + u[3]*u[5] + u[4]*u[7] + u[5]*u[9] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[2]*u[3]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[1]*u[2]*u[3]*u[6]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 3, 4 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[5] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[8] + u[1]*u[3]*u[4]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[5]*u[8] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[3]*u[4]*u[5]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[3]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[6] + u[3]*u[5] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[10] + u[4]*u[7] + u[5]*u[7] + u[5]*u[9] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[2]*u[4] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[3]*u[4]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[2]*u[5] + u[5]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[5] + u[5]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[1]*u[5] + u[3]*u[5]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[2]*u[4]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[7]*u[8]*u[9]
      ], [ 0, 1, 1 ], [ 2, 6 ], [
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[5]*u[7] + u[5]*u[8] + u[5]*u[10] +
            u[6]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[5]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[7] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[6]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 7 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[7] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[5]*u[9] + u[6]*u[7] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9]
      ], [ 0, 1, 1 ], [ 1, 7 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[1]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 6 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[6]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[6]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10]
      ], [ 0, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[8] + u[4]*u[10] + u[5]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[5]*u[10] + u[6]*u[8] +
            u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 0, 1 ], [ 8, 9 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[4]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[7] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[4]*u[9] + u[5]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 8, 9 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 7 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[6] + u[4]*u[6])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[6]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[4]*u[7]*u[9] + u[1]*u[2]*u[3]*u[7]*u[8]*u[9] + 
            u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[3]*u[4]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9] + u[1]*u[4]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 2, 4 ], [
         BPRDualPoly(u[1]*u[2] + u[3]*u[4] + u[3]*u[5] + u[4]*u[6] +
            u[5]*u[6] + u[6]*u[8]),
         BPRDualPoly(u[2]*u[3] + u[3]*u[5] + u[4]*u[6])
      ]>,
      <[
         u[1]*u[2]*u[3]*u[6]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[5]*u[8]*u[9] + u[1]*u[2]*u[4]*u[6]*u[8]*u[9] + 
            u[1]*u[4]*u[5]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 1, 0 ], [ 4, 8 ], [
         BPRDualPoly(u[2]*u[3] + u[3]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[9] + 
            u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[7] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[5]*u[9] + u[6]*u[7] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 9 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10] + u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[3]*u[6]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[6]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1 ], [ 1, 8 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[1]*u[9] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7] +
            u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 1, 0 ], [ 5, 9 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[7] + u[4]*u[9] + u[5]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[6]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[3] + u[5]*u[6] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 0, 1, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[8] + u[4]*u[10] + u[5]*u[8] + u[6]*u[7] +
            u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[3]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[3]*u[4]*u[7]*u[8]*u[9]*u[10] + u[3]*u[5]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[2]*u[5] + u[5]*u[9]),
         BPRDualPoly(u[2]*u[4] + u[2]*u[5] + u[5]*u[6] + u[5]*u[9] +
            u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[6]*u[7]*u[8]*u[9]*u[10]
      ], [ 1, 0, 0 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[3] + u[4]*u[7] + u[5]*u[6] + u[5]*u[9] +
            u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + 
            u[2]*u[4]*u[5]*u[6]*u[8]*u[9]
      ], [ 0, 1, 1 ], [ 1, 7 ], [
         BPRDualPoly(u[7]*u[8]),
         BPRDualPoly(u[3]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[5]*u[10]),
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[5]*u[10] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10]
      ], [ 0, 0, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[9] + u[4]*u[10] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10]
      ], [ 1, 1, 1 ], [ 5, 8 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[9] + u[1]*u[2]*u[3]*u[5]*u[7]*u[9]
      ], [ 1, 0, 1 ], [ 1, 3 ], [
         BPRDualPoly(u[3]*u[10] + u[5]*u[7]),
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[5]*u[8]*u[9]*u[10],
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 3 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[1]*u[4] + u[3]*u[5])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[5]*u[7]*u[9]
      ], [ 1, 0, 1 ], [ 1, 3 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[4]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9]
      ], [ 1, 0, 1 ], [ 1, 3 ], [
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[1]*u[4] + u[3]*u[5])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 0, 1, 1 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[7] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[6]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 0, 0, 0, 1 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[8] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[6]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[5]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[5]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 1, 0, 0 ], [ 1, 6 ], [
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 0, 1, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[7] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[5]*u[9] + u[6]*u[7] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[8]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 0, 1, 0, 1 ], [ 7, 9 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[8]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[8]*u[10] + 
            u[1]*u[2]*u[5]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[6]*u[7]*u[8] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[7]*u[8]*u[9]*u[10]
      ], [ 0, 1, 0, 1 ], [ 7, 9 ], [
         BPRDualPoly(u[4]*u[9] + u[6]*u[8]),
         BPRDualPoly(u[4]*u[5] + u[4]*u[6] + u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10]
      ], [ 0, 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[5]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + u[2]*u[4]*u[5]*u[7]*u[9]*u[10]
      ], [ 0, 0, 1, 1 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[8] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[4]*u[5]*u[6]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[8]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[6]*u[7]*u[8],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 0, 0, 0, 1 ], [ 7, 8 ], [
         BPRDualPoly(u[2]*u[10] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[4]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 0, 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[8] + u[4]*u[10] + u[5]*u[8] + u[6]*u[7] +
            u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 0, 0, 0, 1 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[8] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[4]*u[5]*u[8]*u[9]*u[10],
         u[1]*u[4]*u[5]*u[6]*u[8]*u[9] + u[2]*u[3]*u[4]*u[5]*u[8]*u[9] + 
            u[2]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[6]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 0, 0, 0 ], [ 7, 8 ], [
         BPRDualPoly(u[2]*u[10] + u[5]*u[7] + u[6]*u[7]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + 
            u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[1]*u[2]*u[6]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[1]*u[2]*u[3]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[9] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10]
      ], [ 0, 0, 1, 1 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[4]*u[10] + u[5]*u[7] + u[5]*u[8] +
            u[6]*u[7] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[4]*u[6]*u[7]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[10] + u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10]
      ], [ 0, 0, 1, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[8] + u[5]*u[7] + u[6]*u[8] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10]
      ], [ 0, 1, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(u[4]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9])
      ]>,
      <[
         u[2]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 1, 1, 0 ], [ 5, 6 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[6]*u[7]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[3]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[3]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[4]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + 
            u[3]*u[5]*u[6]*u[7]*u[8]*u[9]
      ], [ 0, 0, 0, 1 ], [ 5, 6 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[2]*u[10] + u[5]*u[7] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[2]*u[3]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[1]*u[2]*u[4]*u[5]*u[9]*u[10] + u[1]*u[2]*u[5]*u[6]*u[8]*u[10] + 
            u[2]*u[3]*u[4]*u[5]*u[7]*u[9] + u[2]*u[3]*u[5]*u[6]*u[7]*u[8]
      ], [ 0, 0, 0, 1 ], [ 5, 7 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[4]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[3]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[7]*u[8]*u[9] + u[1]*u[4]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[3]*u[4]*u[8]*u[9],
         u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 1, 0, 0 ], [ 2, 5 ], [
         BPRDualPoly(u[2]*u[3] + u[3]*u[5] + u[4]*u[6]),
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[8]*u[9]*u[10] + u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + 
            u[2]*u[3]*u[5]*u[8]*u[9]*u[10] + u[2]*u[3]*u[6]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[9]*u[10] + u[2]*u[3]*u[5]*u[7]*u[9]*u[10] + 
            u[2]*u[3]*u[6]*u[7]*u[8]*u[10] + u[2]*u[4]*u[6]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[3]*u[7]*u[9]*u[10] + u[2]*u[3]*u[4]*u[7]*u[8]*u[10] + 
            u[2]*u[3]*u[6]*u[8]*u[9]*u[10]
      ], [ 0, 0, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[10] + u[5]*u[7] + u[5]*u[8] + u[6]*u[7]),
         BPRDualPoly(u[1]*u[7] + u[5]*u[9] + u[6]*u[8])
      ]>,
      <[
         u[2]*u[4]*u[7]*u[8]*u[9]*u[10],
         u[1]*u[2]*u[4]*u[7]*u[8]*u[10] + u[1]*u[2]*u[6]*u[8]*u[9]*u[10] + 
            u[2]*u[3]*u[5]*u[7]*u[8]*u[10] + u[2]*u[3]*u[6]*u[7]*u[8]*u[10],
         u[2]*u[3]*u[6]*u[8]*u[9]*u[10] + u[2]*u[5]*u[6]*u[7]*u[8]*u[9],
         u[1]*u[2]*u[6]*u[7]*u[8]*u[9] + u[2]*u[3]*u[4]*u[8]*u[9]*u[10] + 
            u[2]*u[4]*u[5]*u[7]*u[8]*u[9]
      ], [ 0, 1, 0, 0 ], [ 6, 8 ], [
         BPRDualPoly(u[4]*u[7] + u[5]*u[9] + u[6]*u[9]),
         BPRDualPoly(u[3]*u[10] + u[5]*u[7])
      ]>
   ]
   ;


==> anc/fcs.c <==
/*
   Program to verify requirement (6) for a Magma-form certificate as
   described in:
      R. Dougherty, R. D. Mauldin, M. Tiefenbruck
      The covering radius of the Reed-Muller code $\RM(m-4,m)$
         in $\RM(m-3,m)$

   The input parser for the program is very limited, so the
   input certificate (which the program reads from standard input)
   must be in exactly the format of the supplied sample certificates,
   except for whitespace.

   Information about the polynomial is specified at compile time
   using the following preprocessor variables:
      NVAR  -- the number of variables
      NROWS -- the level of the certificate
      V     -- the letter used for the variables in the certificate
               (e.g., if V is "x", then the input file will use
               x[1], x[2], ... as the variables)
      FCOMP -- the complementary cubic form of the (homogeneous)
               cocubic polynomial (note: the current program doesn't
               use the polynomial)
   The code below includes settings of these variables for the
   sample polynomials (Hou #27, Brier-Langevin #311, the ten-variable
   polynomial in the paper, and a couple of others), so, to select
   one of these polynomials, compile with -D<poly> where
   <poly> is one of:
      H6    -- Hou #6 (the Schatz polynomial), level 2
      H27   -- Hou #27, level 4
      BL311 -- (simplified) Brier-Langevin #311, level 4
      BL329 -- (simplified) Brier-Langevin #329, level 4
      TV    -- the ten-variable polynomial from the paper, level 4
      LY1   -- (simplified) Liu-Youssef #1, level 3
      LY2   -- (simplified) Liu-Youssef #2, level 3
      DF65  -- a combination of Hou #6 and Hou #5, level 3
   More such polynomials can be added.  If no polynomial
   is specified, there will be a compile-time preprocessor error.
*/

//#define SHOWLEVELS
//#define SHOWCHOICES
//#define RANDDIR
#if !defined(INITZEROS)
#define INITZEROS 0
#endif
static const int initones[] = { 99999999 };

#if defined(H6)
// Hou's f_6, equivalent to the Schatz polynomial
#define V "x"
#define NVAR 6
#define NROWS 2
#define FCOMP "x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + "\
      "x[1]*x[3]*x[5] + x[2]*x[3]*x[6] + x[4]*x[5]*x[6]"

#elif defined(H27)
// Hou's f_27
#define V "z"
#define NVAR 8
#define NROWS 4
#define FCOMP "z[1]*z[2]*z[3] + z[1]*z[4]*z[7] + "\
      "z[1]*z[6]*z[8] + z[1]*z[7]*z[8] + z[2]*z[4]*z[8] + "\
      "z[2]*z[5]*z[7] + z[3]*z[5]*z[8] + z[4]*z[5]*z[6]"

#elif defined(BL311)
// (Our version of) Brier-Langevin #311
#define V "v"
#define NVAR 9
#define NROWS 4
#define FCOMP "v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + "\
      "v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + "\
      "v[3]*v[5]*v[9] + v[6]*v[8]*v[9]"

#elif defined(BL329)
// (Our version of) Brier-Langevin #329
#define V "v"
#define NVAR 9
#define NROWS 4
#define FCOMP "v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + "\
      "v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + "\
      "v[2]*v[5]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + "\
      "v[3]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]"

#elif defined(TV)
// A ten-variable polynomial
#define V "u"
#define NVAR 10
#define NROWS 4
#define FCOMP "u[1]*u[2]*u[3] + u[1]*u[4]*u[8] + "\
      "u[1]*u[9]*u[10] + u[2]*u[5]*u[8] + u[2]*u[6]*u[10] + "\
      "u[3]*u[7]*u[10] + u[6]*u[7]*u[8]"

#elif defined(LY1)
// Reduced version of Liu-Youssef polynomial 1
#define V "u"
#define NVAR 10
#define NROWS 3
#define FCOMP " "\
"u[1]*u[2]*u[8] + u[1]*u[2]*u[10] + u[1]*u[3]*u[5] + u[1]*u[3]*u[9] + "\
"    u[1]*u[4]*u[5] + u[1]*u[4]*u[6] + u[1]*u[6]*u[7] + u[1]*u[7]*u[8] + "\
"    u[2]*u[3]*u[4] + u[2]*u[3]*u[5] + u[2]*u[3]*u[8] + u[2]*u[4]*u[8] + "\
"    u[2]*u[5]*u[8] + u[2]*u[5]*u[9] + u[3]*u[4]*u[10] + u[3]*u[6]*u[8] + "\
"    u[3]*u[7]*u[8] + u[4]*u[7]*u[9] + u[5]*u[6]*u[10] + u[5]*u[7]*u[8]"

#elif defined(LY2)
// Reduced version of Liu-Youssef polynomial 2
#define V "u"
#define NVAR 10
#define NROWS 3
#define FCOMP " "\
"u[1]*u[2]*u[7] + u[1]*u[2]*u[8] + u[1]*u[2]*u[9] + u[1]*u[2]*u[10] + "\
"    u[1]*u[3]*u[9] + u[1]*u[4]*u[8] + u[1]*u[5]*u[8] + u[1]*u[6]*u[7] + "\
"    u[2]*u[3]*u[7] + u[2]*u[3]*u[8] + u[2]*u[4]*u[9] + u[2]*u[5]*u[6] + "\
"    u[2]*u[6]*u[8] + u[3]*u[4]*u[10] + u[3]*u[5]*u[8] + u[4]*u[5]*u[7] + "\
"    u[4]*u[6]*u[7] + u[5]*u[6]*u[9]"

#elif defined(DF65)
// 12-variable combination of equivalents of Hou 6 and Hou 5
#define V "u"
#define NVAR 12
#define NROWS 3
#define FCOMP "u[1]*u[2]*u[6]+u[1]*u[5]*u[3]+u[4]*u[2]*u[3]+"\
        "u[1]*u[2]*u[3]+u[4]*u[5]*u[6]+"\
        "u[7]*u[8]*u[12]+u[7]*u[11]*u[9]+u[10]*u[8]*u[9]"

#else
#error "no polynomial chosen"
#define V " "
#define NVAR 3
#define NROWS 1
#define FCOMP " "
#endif



#include <stdio.h>
#include <stdlib.h>
#include <sys/types.h>
//#include <intrin.h>
#include <unistd.h>

typedef u_int64_t u64;
// typedef uint64_t u64;

#define MAXNUMQUADS (1<<10)

#define NQUAD ((NVAR*(NVAR-1))/2)
#define NQUART ((NVAR*(NVAR-1)*(NVAR-2)*(NVAR-3))/24)
#define QUADWORDS ((NQUAD+63)/64)
#define QUARTWORDS ((NQUART+63)/64)
#define MAXLHSROWS (NROWS*NROWS)
#define PARITY __builtin_parityl
//#define POPCOUNT64(u) (__popcnt64(u))
//#define PARITY(u) (POPCOUNT64(u)&1)

typedef u64 quadtype[QUADWORDS];
typedef u64 quarttype[QUARTWORDS];
typedef u64 rhstype;
typedef struct {
   quarttype lhs[MAXLHSROWS];
   rhstype rhs;
   int nr;
} condtype;
typedef struct {
   quadtype coquads[NROWS];
   condtype cond;
   int quadselect[NROWS];
} sptype;
typedef struct proofstep {
   sptype sp;
   struct proofstep *next;
} *prooftype;
typedef struct oneflat {
   condtype cond;
   int active;
   rhstype second_rhs;
   struct oneflat *next;
} *flatlisttype;



int codetwo[NVAR+1][NVAR];
int codefour[NVAR+1][NVAR][NVAR-1][NVAR-2];
int decodetwo[NQUAD][2];
int decodefour[NQUART][4];

int numquads;
quadtype *quadlist;
prooftype proof;

int numflats;
flatlisttype flstack[NQUART+1];
quarttype badcoquart;
u64 specbits;



int rand_bit(void)
{
   return (lrand48()>>16) & 1;
}



u64 rand_u64(void)
{
   int i;
   u64 u = 0;

   for (i = 0; i < 8; i++) {
      u = (u << 8) | ((lrand48()>>16) & 255);
   }
   return u;
}



void *my_calloc(size_t n, size_t s)
{
   void *p;

   p = calloc(n,s);
   if (p == NULL) {
      printf("ERROR: Out of memory\n");
      exit(1);
   }
   return p;
}



void *my_realloc(void *oldp, size_t s)
{
   void *p;

   p = realloc(oldp,s);
   if (p == NULL) {
      printf("ERROR: Out of memory\n");
      exit(1);
   }
   return p;
}



prooftype new_proofstep(void)
{
   prooftype p;

   p = (prooftype) my_calloc(1,sizeof(struct proofstep));
   p->next = NULL;
   return p;
}



flatlisttype new_oneflat(void)
{
   flatlisttype p;

   p = (flatlisttype) my_calloc(1,sizeof(struct oneflat));
   p->active = 1;
   p->next = NULL;
   return p;
}



void initialize(void)
{
   char polystr[] = FCOMP;
   const int maxterms = sizeof(polystr)/15;
   int nterms;
   int terms[maxterms][3];
   int i0,i1,i2,i3,i,j,k,n;
   char c;

   srand48(getpid());
   n = 0;
   for (i1 = 1; i1 <= NVAR; i1++) {
      for (i0 = 1; i0 < i1; i0++) {
         decodetwo[n][0] = i0;
         decodetwo[n][1] = i1;
         codetwo[i1][i0] = n++;
      }
   }
   n = NQUART;
   for (i3 = 1; i3 <= NVAR; i3++) {
      for (i2 = 1; i2 < i3; i2++) {
         for (i1 = 1; i1 < i2; i1++) {
            for (i0 = 1; i0 < i1; i0++) {
               codefour[i3][i2][i1][i0] = --n;
               decodefour[n][0] = i0;
               decodefour[n][1] = i1;
               decodefour[n][2] = i2;
               decodefour[n][3] = i3;
            }
         }
      }
   }
   for (n = 0; n <= NQUART; n++) flstack[n] = NULL;
   k = 0;
   nterms = 0;
   for ( ; ; ) {
      i = sscanf(polystr+k," " V " [ %d ] * " V " [ %d ] * " V " [ %d ] %c%n",
            &i0,&i1,&i2,&c,&j);
      if (i < 3) break;
      terms[nterms][0] = i0;
      terms[nterms][1] = i1;
      terms[nterms][2] = i2;
      nterms++;
      if (i < 4 || c != '+' || nterms >= maxterms) break;
      k += j;
   }
   (void) terms[0][0];
}



void readql(void)
{
   int maxnq = 64;
   void *qlmem;
   char c;
   int a,b,i,k;
   quadtype q;

   qlmem = my_calloc(maxnq,sizeof(quadtype));
   quadlist = (quadtype *) qlmem;
   scanf(" quadlist := [");
   numquads = 0;
   do {
      if (numquads == maxnq) {
         maxnq *= 2;
         qlmem = my_realloc(qlmem,maxnq*sizeof(quadtype));
         quadlist = (quadtype *) qlmem;
      }
      for (i = 0; i < QUADWORDS; i++) q[i] = 0;
      do {
         scanf(" " V " [ %d ] * " V " [ %d ] %c",&a,&b,&c);
         k = codetwo[b][a];
         q[k/64] ^= ((u64) 1) << (k % 64);
      } while (c == '+');
      for (i = 0; i < QUADWORDS; i++) quadlist[numquads][i] = q[i];
      numquads++;
   } while (c == ',');
   scanf(" ;");
}



void writeql(void)
{
   int a,b,i,j,k,s;
   quadtype q;
   u64 u;

   printf("quadlist := [\n");
   for (i = 0; i < numquads; i++) {
      for (j = 0; j < QUADWORDS; j++) q[j] = quadlist[i][j];
      s = 0;
      for (k = 0; k < NQUAD; k++) {
         if (k%64 == 0) u = q[k/64];
         if (u & 1) {
            if (s) {
               printf(" + ");
            } else {
               printf("   ");
            }
            a = decodetwo[k][0];
            b = decodetwo[k][1];
            printf(V "[%d]*" V "[%d]",a,b);
            s = 1;
         }
         u >>= 1;
      }
      if (i < numquads-1) printf(",\n");
   }
   printf("\n];\n");
}



void writebcq(void)
{
   int a,i,k,s,s2;
   quarttype q4;
   u64 u;
   int d[4];

      for (i = 0; i < QUARTWORDS; i++) q4[i] = badcoquart[i];
      s = 0;
      for (k = 0; k < NQUART; k++) {
         if (k%64 == 0) u = q4[k/64];
         if (u & 1) {
            if (s) {
               printf("+");
            }
            for (i = 0; i < 4; i++) d[i] = decodefour[k][i];
            i = 0;
            s2 = 0;
            for (a = 1; a <= NVAR; a++) {
               if (i < 4 && a == d[i]) {
                  i++;
                  continue;
               }
               if (s2) {
                  printf("*");
               }
               printf(V "[%d]",a);
               s2 = 1;
            }
            s = 1;
         }
         u >>= 1;
      }
      if (!s) printf(V "[1]-" V "[1]");
      printf("\n");
}



void readsp(sptype *sp)
{
   char c;
   int a,b,i,j,k,n;
   quarttype q4;
   quadtype q2;
   rhstype r;
   int d[4];

   scanf(" < [");
   n = 0;
   do {
      for (i = 0; i < QUARTWORDS; i++) q4[i] = 0;
      do {
         i = 0;
         j = 1;
         do {
            scanf(" " V " [ %d ] %c",&a,&c);
            while (j < a) d[i++] = j++;
            j++;
         } while (c == '*');
         while (j <= NVAR) d[i++] = j++;
         k = codefour[d[3]][d[2]][d[1]][d[0]];
         q4[k/64] ^= ((u64) 1) << (k%64);
      } while (c == '+');
      for (i = 0; i < QUARTWORDS; i++) sp->cond.lhs[n][i] = q4[i];
      n++;
   } while (c == ',');
   sp->cond.nr = n;
   scanf(" , [");
   r = 0;
   for (i = 0; i < n; i++) {
      scanf(" %d %c",&a,&c);
      r ^= ((rhstype) a) << i;
   }
   sp->cond.rhs = r;
   scanf(" , [");
   for (i = 0; i < NROWS; i++) {
      scanf(" %d %c",&a,&c);
      sp->quadselect[i] = a - 1;
   }
   scanf(" , [");
   for (i = 0; i < NROWS; i++) {
      scanf(" BPRDualPoly (");
      for (j = 0; j < QUADWORDS; j++) q2[j] = 0;
      do {
         scanf(" " V " [ %d ] * " V " [ %d ] %c",&a,&b,&c);
         k = codetwo[b][a];
         q2[k/64] ^= ((u64) 1) << (k % 64);
      } while (c == '+');
      for (j = 0; j < QUADWORDS; j++) sp->coquads[i][j] = q2[j];
      scanf(" %c",&c);
   }
   scanf(" >");
}



void writesp(sptype *sp)
{
   int a,b,i,j,k,n,s,s2;
   quarttype q4;
   quadtype q2;
   rhstype r;
   u64 u;
   int d[4];

   printf("   <\n      [\n         ");
   n = sp->cond.nr;
   for (j = 0; j < n; j++) {
      for (i = 0; i < QUARTWORDS; i++) q4[i] = sp->cond.lhs[j][i];
      s = 0;
      for (k = 0; k < NQUART; k++) {
         if (k%64 == 0) u = q4[k/64];
         if (u & 1) {
            if (s) {
               printf(" +\n            ");
            }
            for (i = 0; i < 4; i++) d[i] = decodefour[k][i];
            i = 0;
            s2 = 0;
            for (a = 1; a <= NVAR; a++) {
               if (i < 4 && a == d[i]) {
                  i++;
                  continue;
               }
               if (s2) {
                  printf("*");
               }
               printf(V "[%d]",a);
               s2 = 1;
            }
            s = 1;
         }
         u >>= 1;
      }
      if (j < n-1) printf(",\n         ");
   }
   printf("\n      ],\n      [");
   r = sp->cond.rhs;
   for (j = 0; j < n; j++) {
      printf("%d",(int)(r & 1));
      r >>= 1;
      if (j < n-1) printf(",");
   }
   printf("],\n      [");
   for (j = 0; j < NROWS; j++) {
      printf("%d",sp->quadselect[j]+1);
      if (j < NROWS-1) printf(",");
   }
   printf("],\n      [\n");
   for (j = 0; j < NROWS; j++) {
      for (i = 0; i < QUADWORDS; i++) q2[i] = sp->coquads[j][i];
      printf("         BPRDualPoly(\n            ");
      s = 0;
      for (k = 0; k < NQUAD; k++) {
         if (k%64 == 0) u = q2[k/64];
         if (u & 1) {
            if (s) {
               printf(" +\n               ");
            }
            a = decodetwo[k][0];
            b = decodetwo[k][1];
            printf(V "[%d]*" V "[%d]",a,b);
            s = 1;
         }
         u >>= 1;
      }
      printf("\n         )");
      if (j < NROWS-1) printf(",\n");
   }
   printf("\n      ]\n   >");
}



void readproof(void)
{
   prooftype *proof_end = &proof;
   char c;

   scanf(" proof := [");
   scanf(" %c",&c);
   if (c == ']') {
      proof = NULL;
      return;
   }
   ungetc(c,stdin);
   do {
      *proof_end = new_proofstep();
      readsp(&((*proof_end)->sp));
      scanf(" %c",&c);
      proof_end = &((*proof_end)->next);
   } while (c == ',');
}



void writeproof(void)
{
   prooftype p = proof;

   printf("proof := [\n");
   while (p != NULL) {
      writesp(&(p->sp));
      p = p->next;
      if (p != NULL) printf(",\n");
   }
   printf("\n];\n");
}



void proof2flatlist(void)
{
   int nsp = 0;
   prooftype p = proof;
   flatlisttype *fl = flstack;

   while (p != NULL) {
      nsp++;
      if (*fl == NULL) *fl = new_oneflat();
      (*fl)->cond = p->sp.cond;
      fl = &((*fl)->next);
      p = p->next;
   }
   numflats = nsp;
}



void flatlist2flatlist(int level)
{
   flatlisttype fl0,*flp;
   int i,j;

   fl0 = flstack[level];
   flp = flstack+level+1;
   for (i = 0; i < numflats; i++) {
      if (*flp == NULL) *flp = new_oneflat();
      j = fl0->active;
      (*flp)->active = j;
      if (j) (*flp)->cond = fl0->cond;
      fl0 = fl0->next;
      flp = &((*flp)->next);
   }
}



int select_row(int level, quarttype selected)
{
   const int numsave = 103;
   quarttype saved[numsave];
   int count[2][numsave];
   int nsaved;
   flatlisttype fl;
   int minrank;
   rhstype r;
   int i,j,k,m,n;
   long li,lj;

   minrank = NQUART+1;
   fl = flstack[level];
   for (i = 0; i < numflats; i++) {
      if (fl->active) {
         k = fl->cond.nr;
         if (k < minrank) {
            minrank = k;
         }
         if (k == minrank) {
         }
      }
      fl = fl->next;
   }
   if (minrank > NQUART) return 0;
#if defined(SHOWLEVELS)
   fprintf(stderr, "rank = %d\n", minrank);
#endif
   fl = flstack[level];
   nsaved = 0;
   for (i = 0; i < numflats; i++) {
      if (fl->active && fl->cond.nr == minrank) {
         r = fl->cond.rhs;
         for (j = 0; j < minrank; j++) {
            for (k = 0; k < nsaved; k++) {
               m = 1;
               for (n = 0; n < QUARTWORDS; n++) {
                  m &= (fl->cond.lhs[j][n] == saved[k][n]);
               }
               if (m) {
                  count[(r >> j) & 1][k]++;
                  break;
               }
            }
            if (k == nsaved && nsaved < numsave) {
               for (n = 0; n < QUARTWORDS; n++) {
                  saved[k][n] = fl->cond.lhs[j][n];
               }
               m = (r >> j) & 1;
               count[0][k] = 1 - m;
               count[1][k] = m;
               nsaved++;
            }
         }
      }
      fl = fl->next;
   }
   if (minrank == 1) {
      for (i = 0; i < nsaved; i++) {
         if (count[0][i] > 0 && count[1][i] > 0) return 2;
      }
      for (j = 0; j < QUARTWORDS; j++) selected[j] = saved[0][j];
   } else {
      li = 0;
      for (i = 0; i < nsaved; i++) {
         lj = count[0][i] + 1;
         lj *= count[1][i] + 1;
         if (lj > li) {
            k = i;
            li = lj;
         }
      }
      for (j = 0; j < QUARTWORDS; j++) selected[j] = saved[k][j];
   }
   return 1;
}



int fcs(int level)
{
   quarttype assumption;
   int b;
   condtype newcond;
   int result;
   rhstype col,col2,col3;
   int i,j,k,m,n,j2,k2;
   u64 u,v;
   flatlisttype fl0,fl1;

   i = select_row(level,assumption);
   if (i == 0) {
#if defined(SHOWLEVELS)
      for (j = 0; j < level; j++) fprintf(stderr, " ");
      fprintf(stderr, "%d    NONE\n", level);
#endif
#if defined(RANDDIR)
      for (j = 0; j < QUARTWORDS; j++) badcoquart[j] = rand_u64();
#else
      for (j = 0; j < QUARTWORDS; j++) badcoquart[j] = 0;
#endif
      return 0;
   } else if (i > 1) {
      return 1;
   }
   for (k = 0; k < NQUART; k++) {
      if (k%64 == 0) u = assumption[k/64];
      if (u & 1) break;
      u >>= 1;
   }
#if defined(RANDDIR)
   b = rand_bit();
#else
   b = 0;
#endif
#if defined(SHOWLEVELS)
   for (j = 0; j < level; j++) fprintf(stderr, " ");
   fprintf(stderr, "%d", level);
   fprintf(stderr, "    %d\n", b);
#endif
   flatlist2flatlist(level);
   fl1 = flstack[level+1];
   result = 0;
   for (i = 0; i < numflats; i++) {
      if (fl1->active) {
         newcond = fl1->cond;
         col = 0;
         for (j = 0; j < newcond.nr; j++) {
            m = (newcond.lhs[j][k/64] >> (k%64)) & 1;
            col |= ((rhstype) m) << j;
            if (m) {
               for (n = 0; n < QUARTWORDS; n++) {
                  newcond.lhs[j][n] ^= assumption[n];
               }
            }
         }
         if (b) newcond.rhs ^= col;
         fl1->cond = newcond;
         fl1->active = 1;
         fl1->second_rhs = newcond.rhs ^ col;
         for (j = 0; j < newcond.nr; j++) {
            col2 = (newcond.rhs >> j) & 1;
            for (k2 = 0; k2 < NQUART; k2++) {
               if (k2%64 == 0) u = newcond.lhs[j][k2/64];
               if (u & 1) break;
               u >>= 1;
            }
            if (k2 == NQUART) {
               fl1->cond.nr = j2 = newcond.nr - 1;
               fl1->active = 1 - (int) col2;
               if (j < j2) {
                  for (n = 0; n < QUARTWORDS; n++) {
                     fl1->cond.lhs[j][n] = fl1->cond.lhs[j2][n];
                  }
                  col3 = fl1->cond.rhs;
                  col3 ^= (((col3 >> j2) ^ (col3 >> j)) & 1) << j;
                  fl1->cond.rhs = col3;
                  col3 = fl1->second_rhs;
                  col3 ^= (((col3 >> j2) ^ (col3 >> j)) & 1) << j;
                  fl1->second_rhs = col3;
               }
               if (j2 == 0 && col2 == 0) result = 1;
               break;
            }
            for (j2 = j+1; j2 < newcond.nr; j2++) {
               if ((newcond.lhs[j2][k2/64] >> (k2%64)) & 1) {
                  for (n = 0; n < QUARTWORDS; n++) {
                     newcond.lhs[j2][n] ^= newcond.lhs[j][n];
                  }
                  newcond.rhs ^= col2 << j2;
               }
            }
         }
      }
      fl1 = fl1->next;
   }
   if (result == 0) result = fcs(level+1);
   if (result == 0) {
      n = b;
      for (j = 0; j < QUARTWORDS; j++) {
         n ^= PARITY(assumption[j] & badcoquart[j]);
      }
      badcoquart[k/64] ^= ((u64) n) << (k%64);
      return 0;
   }
#if defined(SHOWLEVELS)
   for (j = 0; j < level; j++) fprintf(stderr, " ");
   fprintf(stderr, "%d", level);
   fprintf(stderr, "    %d\n", 1-b);
#endif
   fl0 = flstack[level];
   fl1 = flstack[level+1];
   result = 0;
   for (i = 0; i < numflats; i++) {
      if (fl0->active) {
         fl1->cond.rhs = fl1->second_rhs;
         if (fl1->cond.nr < fl0->cond.nr) {
            j = fl1->active;
            if (j == 0 && fl1->cond.nr == 0) {
               result = 1;
               break;
            }
            fl1->active = 1 - j;
         }
      }
      fl0 = fl0->next;
      fl1 = fl1->next;
   }
   if (result == 0) result = fcs(level+1);
   if (result == 0) {
      n = 1 - b;
      for (j = 0; j < QUARTWORDS; j++) {
         n ^= PARITY(assumption[j] & badcoquart[j]);
      }
      badcoquart[k/64] ^= ((u64) n) << (k%64);
      return 0;
   }
   return 1;
}



int fcssb(int level)
{
   quarttype assumption;
   int b;
   condtype newcond;
   int result;
   rhstype col,col2,col3;
   int i,j,k,m,n,j2,k2;
   u64 u,v;
   flatlisttype fl0,fl1;
#if defined(SHOWCHOICES)
   sptype zqsp;
#endif

   i = select_row(level,assumption);
   if (i == 0) {
#if defined(SHOWLEVELS)
      for (j = 0; j < level; j++) fprintf(stderr, " ");
      fprintf(stderr, "%d    NONE\n", level);
#endif
#if defined(RANDDIR)
      for (j = 0; j < QUARTWORDS; j++) badcoquart[j] = rand_u64();
#else
      for (j = 0; j < QUARTWORDS; j++) badcoquart[j] = 0;
#endif
      return 0;
   } else if (i > 1) {
      return 1;
   }
#if defined(SHOWCHOICES)
   for (i = 0; i < NROWS; i++) {
      zqsp.quadselect[i] = 1;
      zqsp.coquads[i][0] = 1;
      for (j = 1; j < QUADWORDS; j++) zqsp.coquads[i][j] = 0;
   }
   zqsp.cond.nr = 1;
   zqsp.cond.rhs = 1;
   for (j = 0; j < QUARTWORDS; j++) zqsp.cond.lhs[0][j] = assumption[j];
   writesp(&zqsp);
   printf(",\n");
#endif
   for (k = 0; k < NQUART; k++) {
      if (k%64 == 0) u = assumption[k/64];
      if (u & 1) break;
      u >>= 1;
   }
   if (level < INITZEROS) {
      v = 2;
      for (j = 0; j < sizeof(initones)/sizeof(int); j++) {
         if (level == initones[j]) v = 3;
      }
   } else {
      v = (level > INITZEROS + 63) ? 0 : (specbits >> (level - INITZEROS));
   }
   if (level < INITZEROS + 63 && v > 1) {
      b = v & 1;
   } else {
#if defined(RANDDIR)
      b = rand_bit();
#else
      b = 0;
#endif
      v = 0;
   }
#if defined(SHOWLEVELS)
   for (j = 0; j < level; j++) fprintf(stderr, " ");
   fprintf(stderr, "%d", level);
   fprintf(stderr, "    %d\n", b);
#endif
   flatlist2flatlist(level);
   fl1 = flstack[level+1];
   result = 0;
   for (i = 0; i < numflats; i++) {
      if (fl1->active) {
         newcond = fl1->cond;
         col = 0;
         for (j = 0; j < newcond.nr; j++) {
            m = (newcond.lhs[j][k/64] >> (k%64)) & 1;
            col |= ((rhstype) m) << j;
            if (m) {
               for (n = 0; n < QUARTWORDS; n++) {
                  newcond.lhs[j][n] ^= assumption[n];
               }
            }
         }
         if (b) newcond.rhs ^= col;
         fl1->cond = newcond;
         fl1->active = 1;
         fl1->second_rhs = newcond.rhs ^ col;
         for (j = 0; j < newcond.nr; j++) {
            col2 = (newcond.rhs >> j) & 1;
            for (k2 = 0; k2 < NQUART; k2++) {
               if (k2%64 == 0) u = newcond.lhs[j][k2/64];
               if (u & 1) break;
               u >>= 1;
            }
            if (k2 == NQUART) {
               fl1->cond.nr = j2 = newcond.nr - 1;
               fl1->active = 1 - (int) col2;
               if (j < j2) {
                  for (n = 0; n < QUARTWORDS; n++) {
                     fl1->cond.lhs[j][n] = fl1->cond.lhs[j2][n];
                  }
                  col3 = fl1->cond.rhs;
                  col3 ^= (((col3 >> j2) ^ (col3 >> j)) & 1) << j;
                  fl1->cond.rhs = col3;
                  col3 = fl1->second_rhs;
                  col3 ^= (((col3 >> j2) ^ (col3 >> j)) & 1) << j;
                  fl1->second_rhs = col3;
               }
               if (j2 == 0 && col2 == 0) result = 1;
               break;
            }
            for (j2 = j+1; j2 < newcond.nr; j2++) {
               if ((newcond.lhs[j2][k2/64] >> (k2%64)) & 1) {
                  for (n = 0; n < QUARTWORDS; n++) {
                     newcond.lhs[j2][n] ^= newcond.lhs[j][n];
                  }
                  newcond.rhs ^= col2 << j2;
               }
            }
         }
      }
      fl1 = fl1->next;
   }
   if (result == 0) result = fcssb(level+1);
   if (result == 0) {
      n = b;
      for (j = 0; j < QUARTWORDS; j++) {
         n ^= PARITY(assumption[j] & badcoquart[j]);
      }
      badcoquart[k/64] ^= ((u64) n) << (k%64);
      return 0;
   }
   if (v > 1) return 1;
#if defined(SHOWLEVELS)
   for (j = 0; j < level; j++) fprintf(stderr, " ");
   fprintf(stderr, "%d", level);
   fprintf(stderr, "    %d\n", 1-b);
#endif
   fl0 = flstack[level];
   fl1 = flstack[level+1];
   result = 0;
   for (i = 0; i < numflats; i++) {
      if (fl0->active) {
         fl1->cond.rhs = fl1->second_rhs;
         if (fl1->cond.nr < fl0->cond.nr) {
            j = fl1->active;
            if (j == 0 && fl1->cond.nr == 0) {
               result = 1;
               break;
            }
            fl1->active = 1 - j;
         }
      }
      fl0 = fl0->next;
      fl1 = fl1->next;
   }
   if (result == 0) result = fcssb(level+1);
   if (result == 0) {
      n = 1 - b;
      for (j = 0; j < QUARTWORDS; j++) {
         n ^= PARITY(assumption[j] & badcoquart[j]);
      }
      badcoquart[k/64] ^= ((u64) n) << (k%64);
      return 0;
   }
   return 1;
}



int fcf(condtype *flat)
{
   int i,k;
   flatlisttype *flp;
   condtype *c;

   flp = flstack;
   for (i = 0; i < numflats; i++) flp = &((*flp)->next);
   for (i = 0; i < flat->nr; i++) {
      if (*flp == NULL) *flp = new_oneflat();
      c = &((*flp)->cond);
      c->nr = 1;
      for (k = 0; k < QUARTWORDS; k++) c->lhs[0][k] = flat->lhs[i][k];
      c->rhs = 1 - (((flat->rhs) >> i) & 1);
      (*flp)->active = 1;
      flp = &((*flp)->next);
   }
   numflats += flat->nr;
   i = fcs(0);
   numflats -= flat->nr;
   return i;
}



int main(int argc, char **argv)
{
   initialize();
   readql();
   readproof();
   proof2flatlist();
   if (fcs(0)) {
      printf("Yes, proof is complete\n");
   } else {
      printf("No, proof is not complete\n");
   } 
   return 0;
}


==> anc/gfcs.cu <==
/*
   Program to verify requirement (6) for a Magma-form certificate as
   described in:
      R. Dougherty, R. D. Mauldin, M. Tiefenbruck
      The covering radius of the Reed-Muller code $\RM(m-4,m)$
         in $\RM(m-3,m)$

   The input parser for the program is very limited, so the
   input certificate (which the program reads from standard input)
   must be in exactly the format of the supplied sample certificates,
   except for whitespace.

   Information about the polynomial is specified at compile time
   using the following preprocessor variables:
      NVAR  -- the number of variables
      NROWS -- the level of the certificate
      V     -- the letter used for the variables in the certificate
               (e.g., if V is "x", then the input file will use
               x[1], x[2], ... as the variables)
      FCOMP -- the complementary cubic form of the (homogeneous)
               cocubic polynomial (note: the current program doesn't
               use the polynomial)
   The code below includes settings of these variables for the
   sample polynomials (Hou #27, Brier-Langevin #311, the ten-variable
   polynomial in the paper, and a couple of others), so, to select
   one of these polynomials, compile with -D<poly> where
   <poly> is one of:
      H6    -- Hou #6 (the Schatz polynomial), level 2
      H27   -- Hou #27, level 4
      BL311 -- (simplified) Brier-Langevin #311, level 4
      BL329 -- (simplified) Brier-Langevin #329, level 4
      TV    -- the ten-variable polynomial from the paper, level 4
      LY1   -- (simplified) Liu-Youssef #1, level 3
      LY2   -- (simplified) Liu-Youssef #2, level 3
      DF65  -- a combination of Hou #6 and Hou #5, level 3
   More such polynomials can be added.  If no polynomial
   is specified, there will be a compile-time preprocessor error.
*/

//#define SHOWLEVELS

//#define RANDDIR

//#define SHAREDSCRATCH

#if defined(H6)
// Hou's f_6, equivalent to the Schatz polynomial
#define V "x"
#define NVAR 6
#define NROWS 2
#define FCOMP "x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + "\
      "x[1]*x[3]*x[5] + x[2]*x[3]*x[6] + x[4]*x[5]*x[6]"

#elif defined(H27)
// Hou's f_27
#define V "z"
#define NVAR 8
#define NROWS 4
#define FCOMP "z[1]*z[2]*z[3] + z[1]*z[4]*z[7] + "\
      "z[1]*z[6]*z[8] + z[1]*z[7]*z[8] + z[2]*z[4]*z[8] + "\
      "z[2]*z[5]*z[7] + z[3]*z[5]*z[8] + z[4]*z[5]*z[6]"

#elif defined(BL311)
// (Our version of) Brier-Langevin #311
#define V "v"
#define NVAR 9
#define NROWS 4
#define FCOMP "v[1]*v[2]*v[3] + v[1]*v[4]*v[6] + "\
      "v[1]*v[7]*v[9] + v[2]*v[4]*v[9] + v[2]*v[5]*v[6] + "\
      "v[3]*v[5]*v[9] + v[6]*v[8]*v[9]"

#elif defined(BL329)
// (Our version of) Brier-Langevin #329
#define V "v"
#define NVAR 9
#define NROWS 4
#define FCOMP "v[1]*v[2]*v[7] + v[1]*v[3]*v[8] + "\
      "v[1]*v[6]*v[8] + v[1]*v[6]*v[9] + v[2]*v[4]*v[9] + "\
      "v[2]*v[5]*v[8] + v[3]*v[4]*v[7] + v[3]*v[4]*v[9] + "\
      "v[3]*v[5]*v[9] + v[4]*v[6]*v[8] + v[5]*v[6]*v[7]"

#elif defined(TV)
// A ten-variable polynomial
#define V "u"
#define NVAR 10
#define NROWS 4
#define FCOMP "u[1]*u[2]*u[3] + u[1]*u[4]*u[8] + "\
      "u[1]*u[9]*u[10] + u[2]*u[5]*u[8] + u[2]*u[6]*u[10] + "\
      "u[3]*u[7]*u[10] + u[6]*u[7]*u[8]"

#elif defined(LY1)
// Reduced version of Liu-Youssef polynomial 1
#define V "u"
#define NVAR 10
#define NROWS 3
#define FCOMP " "\
"u[1]*u[2]*u[8] + u[1]*u[2]*u[10] + u[1]*u[3]*u[5] + u[1]*u[3]*u[9] + "\
"    u[1]*u[4]*u[5] + u[1]*u[4]*u[6] + u[1]*u[6]*u[7] + u[1]*u[7]*u[8] + "\
"    u[2]*u[3]*u[4] + u[2]*u[3]*u[5] + u[2]*u[3]*u[8] + u[2]*u[4]*u[8] + "\
"    u[2]*u[5]*u[8] + u[2]*u[5]*u[9] + u[3]*u[4]*u[10] + u[3]*u[6]*u[8] + "\
"    u[3]*u[7]*u[8] + u[4]*u[7]*u[9] + u[5]*u[6]*u[10] + u[5]*u[7]*u[8]"

#elif defined(LY2)
// Reduced version of Liu-Youssef polynomial 2
#define V "u"
#define NVAR 10
#define NROWS 3
#define FCOMP " "\
"u[1]*u[2]*u[7] + u[1]*u[2]*u[8] + u[1]*u[2]*u[9] + u[1]*u[2]*u[10] + "\
"    u[1]*u[3]*u[9] + u[1]*u[4]*u[8] + u[1]*u[5]*u[8] + u[1]*u[6]*u[7] + "\
"    u[2]*u[3]*u[7] + u[2]*u[3]*u[8] + u[2]*u[4]*u[9] + u[2]*u[5]*u[6] + "\
"    u[2]*u[6]*u[8] + u[3]*u[4]*u[10] + u[3]*u[5]*u[8] + u[4]*u[5]*u[7] + "\
"    u[4]*u[6]*u[7] + u[5]*u[6]*u[9]"

#elif defined(DF65)
// 12-variable combination of equivalents of Hou 6 and Hou 5
#define V "u"
#define NVAR 12
#define NROWS 3
#define FCOMP "u[1]*u[2]*u[6]+u[1]*u[5]*u[3]+u[4]*u[2]*u[3]+"\
        "u[1]*u[2]*u[3]+u[4]*u[5]*u[6]+"\
        "u[7]*u[8]*u[12]+u[7]*u[11]*u[9]+u[10]*u[8]*u[9]"
#define LNTHREADS 6

#else
#error "no polynomial chosen"
#define V " "
#define NVAR 3
#define NROWS 1
#define FCOMP " "
#endif



#define LWARPSIZE 5
#if !defined(LNTHREADS)
#define LNTHREADS 9
#endif



#include <stdio.h>
#include <stdlib.h>
#include <sys/types.h>
#include <time.h>

//typedef u_int64_t u64;
typedef unsigned long long int u64;
typedef u_int32_t u32;
//typedef unsigned int u32;

#define MAXNUMQUADS (1<<10)

#define NQUAD ((NVAR*(NVAR-1))/2)
#define NQUART ((NVAR*(NVAR-1)*(NVAR-2)*(NVAR-3))/24)
#define QUADWORDS ((NQUAD+63)/64)
#define QUARTWORDS ((NQUART+63)/64)
#define MAXLHSROWS (NROWS*NROWS)
//#define POPCOUNT64(u) (__popcnt64(u))
#define POPCOUNT64(u) (__popcll(u))
#define PARITY(u) (POPCOUNT64(u)&1)

typedef u64 quadtype[QUADWORDS];
typedef u64 quarttype[QUARTWORDS];
typedef u64 rhstype;
typedef struct {
   quarttype lhs[MAXLHSROWS];
   rhstype rhs;
   int nr;
} condtype;
typedef struct {
   quadtype coquads[NROWS];
   condtype cond;
   int quadselect[NROWS];
} sptype;
typedef struct proofstep {
   sptype sp;
   struct proofstep *next;
} *prooftype;
typedef struct oneflat {
   condtype cond;
   int active;
   rhstype second_rhs;
   struct oneflat *next;
} *flatlisttype;



#define WARPSIZE (1 << LWARPSIZE)
#define QUARTWORDS32 ((NQUART+31)/32)
#define NTHREADS (1 << LNTHREADS)
// NOTE: the code for get_minrank() assumes that LNTHREADS <= 2*LWARPSIZE
#define WARPSPERBLOCK (NTHREADS >> LWARPSIZE)
#define MAXNUMEQ (100*NTHREADS)
#define INFINITE_RANK (NQUART+1)

#include <cuda_runtime.h>



int codetwo[NVAR+1][NVAR];
int codefour[NVAR+1][NVAR][NVAR-1][NVAR-2];
int decodetwo[NQUAD][2];
int decodefour[NQUART][4];

int numquads;
quadtype *quadlist;
prooftype proof;

int numflats;
flatlisttype flstack[NQUART+1];
quarttype badcoquart;
u64 specbits;



int numblocks;
int numflatsaug;
int maxrank;
u32* lhs_host;
u32* rhs_host;
u32* nr_host;
u32* lhs_dev;
u32* scratchlhs_dev;
u32* rhs_dev;
u32* secondrhs_dev;
u32* secondnr_dev;
u32* nr_dev;
u32 minrank_host[1];
__device__ u32 minrank_dev[1];
u32 nsaved_host[1];
__device__ u32 nsaved_dev[1];
__device__ u32 savedeqs[QUARTWORDS32][MAXNUMEQ];
__device__ u32 savedeqcount[3][MAXNUMEQ];
u64 besteq_host[1];
__device__ u64 besteq_dev[1];
u32 assumption_host[QUARTWORDS32];
__device__ u32 assumption_dev[QUARTWORDS32];
__constant__ u32 assumption_const[QUARTWORDS32];
u32 rhsfound_host[1];
__device__ u32 rhsfound_dev[1];



int rand_bit(void)
{
	return (rand() >> 8) & 1;
}



u64 rand_u64(void)
{
	int i;
	u64 u = 0;

	for (i = 0; i < 8; i++) {
		u = (u << 8) | ((rand() >> 4) & 255);
	}
	return u;
}



void *my_calloc(size_t n, size_t s)
{
   void *p;

   p = calloc(n,s);
   if (p == NULL) {
      printf("ERROR: Out of memory\n");
      exit(1);
   }
   return p;
}



void *my_realloc(void *oldp, size_t s)
{
   void *p;

   p = realloc(oldp,s);
   if (p == NULL) {
      printf("ERROR: Out of memory\n");
      exit(1);
   }
   return p;
}



prooftype new_proofstep(void)
{
   prooftype p;

   p = (prooftype) my_calloc(1,sizeof(struct proofstep));
   p->next = NULL;
   return p;
}



flatlisttype new_oneflat(void)
{
   flatlisttype p;

   p = (flatlisttype) my_calloc(1,sizeof(struct oneflat));
   p->active = 1;
   p->next = NULL;
   return p;
}



void initialize(void)
{
   char polystr[] = FCOMP;
   const int maxterms = sizeof(polystr)/15;
   int nterms;
   int terms[maxterms][3];
   int i0,i1,i2,i3,i,j,k,n;
   char c;

	srand((unsigned int)(time(NULL)));
   n = 0;
   for (i1 = 1; i1 <= NVAR; i1++) {
      for (i0 = 1; i0 < i1; i0++) {
         decodetwo[n][0] = i0;
         decodetwo[n][1] = i1;
         codetwo[i1][i0] = n++;
      }
   }
   n = NQUART;
   for (i3 = 1; i3 <= NVAR; i3++) {
      for (i2 = 1; i2 < i3; i2++) {
         for (i1 = 1; i1 < i2; i1++) {
            for (i0 = 1; i0 < i1; i0++) {
               codefour[i3][i2][i1][i0] = --n;
               decodefour[n][0] = i0;
               decodefour[n][1] = i1;
               decodefour[n][2] = i2;
               decodefour[n][3] = i3;
            }
         }
      }
   }
   for (n = 0; n <= NQUART; n++) flstack[n] = NULL;
   k = 0;
   nterms = 0;
   for ( ; ; ) {
      i = sscanf(polystr+k," " V " [ %d ] * " V " [ %d ] * " V " [ %d ] %c%n",
            &i0,&i1,&i2,&c,&j);
      if (i < 3) break;
      terms[nterms][0] = i0;
      terms[nterms][1] = i1;
      terms[nterms][2] = i2;
      nterms++;
      if (i < 4 || c != '+' || nterms >= maxterms) break;
      k += j;
   }
   (void) terms[0][0];
}



void readql(void)
{
   int maxnq = 64;
   void *qlmem;
   char c;
   int a,b,i,k;
   quadtype q;

   qlmem = my_calloc(maxnq,sizeof(quadtype));
   quadlist = (quadtype *) qlmem;
   scanf(" quadlist := [");
   numquads = 0;
   do {
      if (numquads == maxnq) {
         maxnq *= 2;
         qlmem = my_realloc(qlmem,maxnq*sizeof(quadtype));
         quadlist = (quadtype *) qlmem;
      }
      for (i = 0; i < QUADWORDS; i++) q[i] = 0;
      do {
         scanf(" " V " [ %d ] * " V " [ %d ] %c",&a,&b,&c);
         k = codetwo[b][a];
         q[k/64] ^= ((u64) 1) << (k % 64);
      } while (c == '+');
      for (i = 0; i < QUADWORDS; i++) quadlist[numquads][i] = q[i];
      numquads++;
   } while (c == ',');
   scanf(" ;");
}



void writeql(void)
{
   int a,b,i,j,k,s;
   quadtype q;
   u64 u;

   printf("quadlist := [\n");
   for (i = 0; i < numquads; i++) {
      for (j = 0; j < QUADWORDS; j++) q[j] = quadlist[i][j];
      s = 0;
      for (k = 0; k < NQUAD; k++) {
         if (k%64 == 0) u = q[k/64];
         if (u & 1) {
            if (s) {
               printf(" + ");
            } else {
               printf("   ");
            }
            a = decodetwo[k][0];
            b = decodetwo[k][1];
            printf(V "[%d]*" V "[%d]",a,b);
            s = 1;
         }
         u >>= 1;
      }
      if (i < numquads-1) printf(",\n");
   }
   printf("\n];\n");
}



void writebcq(void)
{
   int a,i,k,s,s2;
   quarttype q4;
   u64 u;
   int d[4];

      for (i = 0; i < QUARTWORDS; i++) q4[i] = badcoquart[i];
      s = 0;
      for (k = 0; k < NQUART; k++) {
         if (k%64 == 0) u = q4[k/64];
         if (u & 1) {
            if (s) {
               printf("+");
            }
            for (i = 0; i < 4; i++) d[i] = decodefour[k][i];
            i = 0;
            s2 = 0;
            for (a = 1; a <= NVAR; a++) {
               if (i < 4 && a == d[i]) {
                  i++;
                  continue;
               }
               if (s2) {
                  printf("*");
               }
               printf(V "[%d]",a);
               s2 = 1;
            }
            s = 1;
         }
         u >>= 1;
      }
      if (!s) printf(V "[1]-" V "[1]");
      printf("\n");
}



void readsp(sptype *sp)
{
   char c;
   int a,b,i,j,k,n;
   quarttype q4;
   quadtype q2;
   rhstype r;
   int d[4];

   scanf(" < [");
   n = 0;
   do {
      for (i = 0; i < QUARTWORDS; i++) q4[i] = 0;
      do {
         i = 0;
         j = 1;
         do {
            scanf(" " V " [ %d ] %c",&a,&c);
            while (j < a) d[i++] = j++;
            j++;
         } while (c == '*');
         while (j <= NVAR) d[i++] = j++;
         k = codefour[d[3]][d[2]][d[1]][d[0]];
         q4[k/64] ^= ((u64) 1) << (k%64);
      } while (c == '+');
      for (i = 0; i < QUARTWORDS; i++) sp->cond.lhs[n][i] = q4[i];
      n++;
   } while (c == ',');
   sp->cond.nr = n;
   scanf(" , [");
   r = 0;
   for (i = 0; i < n; i++) {
      scanf(" %d %c",&a,&c);
      r ^= ((rhstype) a) << i;
   }
   sp->cond.rhs = r;
   scanf(" , [");
   for (i = 0; i < NROWS; i++) {
      scanf(" %d %c",&a,&c);
      sp->quadselect[i] = a - 1;
   }
   scanf(" , [");
   for (i = 0; i < NROWS; i++) {
      scanf(" BPRDualPoly (");
      for (j = 0; j < QUADWORDS; j++) q2[j] = 0;
      do {
         scanf(" " V " [ %d ] * " V " [ %d ] %c",&a,&b,&c);
         k = codetwo[b][a];
         q2[k/64] ^= ((u64) 1) << (k % 64);
      } while (c == '+');
      for (j = 0; j < QUADWORDS; j++) sp->coquads[i][j] = q2[j];
      scanf(" %c",&c);
   }
   scanf(" >");
}



void writesp(sptype *sp)
{
   int a,b,i,j,k,n,s,s2;
   quarttype q4;
   quadtype q2;
   rhstype r;
   u64 u;
   int d[4];

   printf("   <\n      [\n         ");
   n = sp->cond.nr;
   for (j = 0; j < n; j++) {
      for (i = 0; i < QUARTWORDS; i++) q4[i] = sp->cond.lhs[j][i];
      s = 0;
      for (k = 0; k < NQUART; k++) {
         if (k%64 == 0) u = q4[k/64];
         if (u & 1) {
            if (s) {
               printf(" +\n            ");
            }
            for (i = 0; i < 4; i++) d[i] = decodefour[k][i];
            i = 0;
            s2 = 0;
            for (a = 1; a <= NVAR; a++) {
               if (i < 4 && a == d[i]) {
                  i++;
                  continue;
               }
               if (s2) {
                  printf("*");
               }
               printf(V "[%d]",a);
               s2 = 1;
            }
            s = 1;
         }
         u >>= 1;
      }
      if (j < n-1) printf(",\n         ");
   }
   printf("\n      ],\n      [");
   r = sp->cond.rhs;
   for (j = 0; j < n; j++) {
      printf("%d",(int)(r & 1));
      r >>= 1;
      if (j < n-1) printf(",");
   }
   printf("],\n      [");
   for (j = 0; j < NROWS; j++) {
      printf("%d",sp->quadselect[j]+1);
      if (j < NROWS-1) printf(",");
   }
   printf("],\n      [\n");
   for (j = 0; j < NROWS; j++) {
      for (i = 0; i < QUADWORDS; i++) q2[i] = sp->coquads[j][i];
      printf("         BPRDualPoly(\n            ");
      s = 0;
      for (k = 0; k < NQUAD; k++) {
         if (k%64 == 0) u = q2[k/64];
         if (u & 1) {
            if (s) {
               printf(" +\n               ");
            }
            a = decodetwo[k][0];
            b = decodetwo[k][1];
            printf(V "[%d]*" V "[%d]",a,b);
            s = 1;
         }
         u >>= 1;
      }
      printf("\n         )");
      if (j < NROWS-1) printf(",\n");
   }
   printf("\n      ]\n   >");
}



void readproof(void)
{
   prooftype *proof_end = &proof;
   char c;

   scanf(" proof := [");
   scanf(" %c",&c);
   if (c == ']') {
      proof = NULL;
      return;
   }
   ungetc(c,stdin);
   do {
      *proof_end = new_proofstep();
      readsp(&((*proof_end)->sp));
      scanf(" %c",&c);
      proof_end = &((*proof_end)->next);
   } while (c == ',');
}



void writeproof(void)
{
   prooftype p = proof;

   printf("proof := [\n");
   while (p != NULL) {
      writesp(&(p->sp));
      p = p->next;
      if (p != NULL) printf(",\n");
   }
   printf("\n];\n");
}



void proof2flatlist(void)
{
   int nsp = 0;
   prooftype p = proof;
   flatlisttype *fl = flstack;

   while (p != NULL) {
      nsp++;
      if (*fl == NULL) *fl = new_oneflat();
      (*fl)->cond = p->sp.cond;
      fl = &((*fl)->next);
      p = p->next;
   }
   numflats = nsp;
}



void flatlist2flatlist(int level)
{
   flatlisttype fl0,*flp;
   int i,j;

   fl0 = flstack[level];
   flp = flstack+level+1;
   for (i = 0; i < numflats; i++) {
      if (*flp == NULL) *flp = new_oneflat();
      j = fl0->active;
      (*flp)->active = j;
      if (j) (*flp)->cond = fl0->cond;
      fl0 = fl0->next;
      flp = &((*flp)->next);
   }
}



int select_row(int level, quarttype selected)
{
   const int numsave = 103;
   quarttype saved[numsave];
   int count[2][numsave];
   int nsaved;
   flatlisttype fl;
   int minrank;
   rhstype r;
   int i,j,k,m,n;
   long li,lj;

   minrank = NQUART+1;
   fl = flstack[level];
   for (i = 0; i < numflats; i++) {
      if (fl->active) {
         k = fl->cond.nr;
         if (k < minrank) {
            minrank = k;
         }
         if (k == minrank) {
         }
      }
      fl = fl->next;
   }
   if (minrank > NQUART) return 0;
   fl = flstack[level];
   nsaved = 0;
   for (i = 0; i < numflats; i++) {
      if (fl->active && fl->cond.nr == minrank) {
         r = fl->cond.rhs;
         for (j = 0; j < minrank; j++) {
            for (k = 0; k < nsaved; k++) {
               m = 1;
               for (n = 0; n < QUARTWORDS; n++) {
                  m &= (fl->cond.lhs[j][n] == saved[k][n]);
               }
               if (m) {
                  count[(r >> j) & 1][k]++;
                  break;
               }
            }
            if (k == nsaved && nsaved < numsave) {
               for (n = 0; n < QUARTWORDS; n++) {
                  saved[k][n] = fl->cond.lhs[j][n];
               }
               m = (r >> j) & 1;
               count[0][k] = 1 - m;
               count[1][k] = m;
               nsaved++;
            }
         }
      }
      fl = fl->next;
   }
   if (minrank == 1) {
      for (i = 0; i < nsaved; i++) {
         if (count[0][i] > 0 && count[1][i] > 0) return 2;
      }
      for (j = 0; j < QUARTWORDS; j++) selected[j] = saved[0][j];
   } else {
      li = 0;
      for (i = 0; i < nsaved; i++) {
         lj = count[0][i] + 1;
         lj *= count[1][i] + 1;
         if (lj > li) {
            k = i;
            li = lj;
         }
      }
      for (j = 0; j < QUARTWORDS; j++) selected[j] = saved[k][j];
   }
   return 1;
}



#if 1
__device__ u64 atomicMax_my(u64* address, u64 val)
{
	u64 old = *address, assumed;
	do {
		if (old >= val) break;
		assumed = old;
		old = atomicCAS(address, assumed, val);
	} while (assumed != old);
	return old;
}
#else
#define atomicMax_my atomicMax
#endif



__global__ void get_minrank(u32* nr)
{
	__shared__ u32 warpmin[WARPSPERBLOCK];
	int i;
	u32 u, u2;
	const int index = blockIdx.x * blockDim.x + threadIdx.x;

	u = nr[index];
	if (u == 0) printf("--- Index: %d\n", index);
	for (i = 1; i < WARPSIZE; i <<= 1) {
		u2 = __shfl_xor_sync((unsigned)(WARPSIZE - 1), u, i);
		if (u2 < u) u = u2;
	}
	if (index % WARPSIZE == 0) {
		warpmin[(index % NTHREADS) >> LWARPSIZE] = u;
	}
	__syncthreads();
	if (index % NTHREADS < WARPSPERBLOCK) {
		u = warpmin[index % NTHREADS];
		for (i = 1; i < WARPSPERBLOCK; i <<= 1) {
			u2 = __shfl_xor_sync((unsigned)(WARPSPERBLOCK - 1), u, i, WARPSPERBLOCK);
			if (u2 < u) u = u2;
		}
		if (index % NTHREADS == 0) {
			u = atomicMin(minrank_dev, u);
		}
	}
}



__global__ void list_minrank_eqs(u32 minrank, u32* lhs, u32* rhs, u32* nr)
{
	const int index = blockIdx.x * blockDim.x + threadIdx.x;
	const int gridsize = blockDim.x * gridDim.x;
	u32 u;
	int i, j, s;

	if (nr[index] == minrank) {
		u = rhs[index];
		s = atomicAdd(nsaved_dev, minrank);
		for (i = 0; i < minrank; i++) {
			if (s + i < MAXNUMEQ) {
				savedeqcount[2][s + i] = (u & 1);
				for (j = 0; j < QUARTWORDS32; j++) {
					savedeqs[j][s + i] =
						lhs[(i * QUARTWORDS32 + j) * gridsize + index];
				}
			}
			u >>= 1;
		}
	}
}



__global__ void consolidate_eqs(int nsaved)
{
	const int index = blockIdx.x * blockDim.x + threadIdx.x;
	int i, j, b;
	u32 u, n0, n1;

	savedeqcount[0][index] = 0;
	savedeqcount[1][index] = 0;
	if (index < nsaved) {
		n1 = savedeqcount[2][index];
		n0 = 1 - n1;
		for (i = 1; i < nsaved; i++) {
			if (i + index < nsaved) {
				b = 1;
				for (j = 0; j < QUARTWORDS32; j++) {
					b &= (savedeqs[j][i + index] == savedeqs[j][index]);
				}
				if (b) {
					u = savedeqcount[2][i + index];
					n0 += 1 - u;
					n1 += u;
				}
			}
		}
		for (i = 1 - nsaved; i < 0; i++) {
			if (i + index >= 0) {
				b = 1;
				for (j = 0; j < QUARTWORDS32; j++) {
					b &= (savedeqs[j][i + index] == savedeqs[j][index]);
				}
				if (b) {
					n0 = 0;
					n1 = 0;
				}
			}
		}
		savedeqcount[0][index] = n0;
		savedeqcount[1][index] = n1;
	}
}



__global__ void find_best_eq(void)
{
	__shared__ u64 warpmin[WARPSPERBLOCK];
	int i;
	u32 n0, n1;
	u64 u, u2;
	const int index = blockIdx.x * blockDim.x + threadIdx.x;

	n0 = savedeqcount[0][index];
	n1 = savedeqcount[1][index];
	u = (n0 + 1) * (n1 + 1);
	u = (u << 32) + ((u64)(index) << 2) + 2 * (n1 > 0) + (n0 > 0);
	for (i = 1; i < WARPSIZE; i <<= 1) {
		u2 = __shfl_xor_sync((unsigned)(WARPSIZE - 1), u, i);
		if (u2 > u) u = u2;
	}
	if (index % WARPSIZE == 0) {
		warpmin[(index % NTHREADS) >> LWARPSIZE] = u;
	}
	__syncthreads();
	if (index % NTHREADS < WARPSPERBLOCK) {
		u = warpmin[index % NTHREADS];
		for (i = 1; i < WARPSPERBLOCK; i <<= 1) {
			u2 = __shfl_xor_sync((unsigned)(WARPSPERBLOCK - 1), u, i, WARPSPERBLOCK);
			if (u2 > u) u = u2;
		}
		if (index % NTHREADS == 0) {
			u = atomicMax_my(besteq_dev, u);
		}
	}
}



__global__ void collect_assumption(int which)
{
	const int index = blockIdx.x * blockDim.x + threadIdx.x;

	assumption_dev[index] = savedeqs[index][which];
}



#if defined(SHAREDSCRATCH)
#define SCRLHS(j,i) (ourscratchlhs[((j) * QUARTWORDS32 + (i)) * NTHREADS + threadIdx.x])
#else
#define SCRLHS(j,i) (scratchlhs[((j) * QUARTWORDS32 + (i)) * gridsize + index])
#endif

__global__ void new_level(int bit, int maxrk, int fb,
	u32* __restrict__ lhs, u32* __restrict__ rhs, u32* __restrict__ nr,
	u32* __restrict__ scratchlhs, u32* __restrict__ secondrhs, u32* __restrict__ secondnr)
{
	const int index = blockIdx.x * blockDim.x + threadIdx.x;
	const int gridsize = blockDim.x * gridDim.x;
#if defined(SHAREDSCRATCH)
	__shared__ u32 ourscratchlhs[QUARTWORDS32 * MAXLHSROWS * NTHREADS];
#endif
	u32* __restrict__ newlhs = lhs + gridsize * QUARTWORDS32 * maxrk;
	u32* __restrict__ newrhs = rhs + gridsize;
	u32* __restrict__ newnr = nr + gridsize;
	u32 my_nr;
	u32 my_rhs;
	u32 col;
	u32 m, u;
	u32 nrhstmp, srhstmp;
	int i, j;
	int j0, j2, i2;

	my_nr = nr[index];
	newnr[index] = my_nr;
	secondnr[index] = my_nr;
	if (my_nr < INFINITE_RANK) {
		my_rhs = rhs[index];
		col = 0;
		for (j = 0; j < my_nr; j++) {
			m = (lhs[(j * QUARTWORDS32 + fb / 32) * gridsize + index] >> (fb % 32)) & 1;
			col |= m << j;
			for (i = 0; i < QUARTWORDS32; i++) {
				u = lhs[(j * QUARTWORDS32 + i) * gridsize + index];
				if (m) u ^= assumption_const[i];
				SCRLHS(j, i) = u;
				newlhs[(j * QUARTWORDS32 + i) * gridsize + index] = u;
			}
		}
		if (bit) my_rhs ^= col;
		nrhstmp = my_rhs;
		srhstmp = my_rhs ^ col;
		j0 = my_nr;
		for (j = 0; j < my_nr; j++) {
			for (i = 0; i < QUARTWORDS32; i++) {
				u = SCRLHS(j, i);
				if (u) break;
			}
			if (i == QUARTWORDS32) {
				j0 = j;
				i = 0;
			}
			else {
				u ^= u - 1;
				u ^= u >> 1;
			}
			m = (my_rhs >> j) & 1;
			for (j2 = j + 1; j2 < my_nr; j2++) {
				if (SCRLHS(j2, i) & u) {
					for (i2 = 0; i2 < QUARTWORDS32; i2++) {
						SCRLHS(j2, i2) ^= SCRLHS(j, i2);
					}
					my_rhs ^= m << j2;
				}
			}
		}
		if (j0 < my_nr) {
			m = (my_rhs >> j0) & 1;
			--my_nr;
			newnr[index] = m ? INFINITE_RANK : my_nr;
			secondnr[index] = m ? my_nr : INFINITE_RANK;
			if (j0 < my_nr) {
				for (i = 0; i < QUARTWORDS32; i++) {
					newlhs[(j0 * QUARTWORDS32 + i) * gridsize + index] =
						newlhs[(my_nr * QUARTWORDS32 + i) * gridsize + index];
				}
				nrhstmp ^= (((nrhstmp >> my_nr) ^ (nrhstmp >> j0)) & 1) << j0;
				srhstmp ^= (((srhstmp >> my_nr) ^ (srhstmp >> j0)) & 1) << j0;
			}
		}
		newrhs[index] = nrhstmp;
		secondrhs[index] = srhstmp;
	}
	if (newnr[index] == 0) printf("-- Index: %d\n", index);
}

#undef SCRLHS



int gfcs_recur(int level)
{
	cudaError_t err;
	int i;
	int b;
	int result;
	int firstbit;
	u32 u;
	int my_minrank;
	int my_flags;

	minrank_host[0] = INFINITE_RANK;
	cudaMemcpyToSymbol(minrank_dev, minrank_host, sizeof(u32));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: minrank init failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	get_minrank<<<numblocks, NTHREADS>>>(nr_dev + level*numflatsaug);
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: get_minrank failure\n");
		fprintf(stderr, "%s\n",cudaGetErrorString(err));
		exit(1);
	}
	cudaMemcpyFromSymbol(minrank_host, minrank_dev, sizeof(u32));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: minrank copy failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	my_minrank = minrank_host[0];
	if (my_minrank >= INFINITE_RANK) {
#if defined(SHOWLEVELS)
		for (i = 0; i < level; i++) fprintf(stderr, " ");
		fprintf(stderr, "%d    NONE\n", level);
#endif
		return 0;
	}
	nsaved_host[0] = 0;
	cudaMemcpyToSymbol(nsaved_dev, nsaved_host, sizeof(u32));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: nsaved copy failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	list_minrank_eqs<<<numblocks, NTHREADS>>>(minrank_host[0],
		lhs_dev + level * (size_t)(numflatsaug) * QUARTWORDS32 * maxrank,
		rhs_dev + level * numflatsaug, nr_dev + level * numflatsaug);
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: list_minrank_eqs failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	cudaMemcpyFromSymbol(nsaved_host, nsaved_dev, sizeof(u32));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: nsaved copy failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	if (nsaved_host[0] > MAXNUMEQ) nsaved_host[0] = MAXNUMEQ;
	consolidate_eqs<<<(nsaved_host[0] + NTHREADS - 1) / NTHREADS, NTHREADS>>>
		((int)(nsaved_host[0]));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: consolidate_eqs failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	besteq_host[0] = 0;
	cudaMemcpyToSymbol(besteq_dev, besteq_host, sizeof(u64));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: besteq init failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	find_best_eq<<<(nsaved_host[0]+NTHREADS-1)/NTHREADS, NTHREADS>>>();
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: find_best_eq failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	cudaMemcpyFromSymbol(besteq_host, besteq_dev, sizeof(u64));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: besteq copy failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	my_flags = besteq_host[0] & 3;
#if defined(RANDDIR)
	b = rand_bit();
#else
        b = 0;
#endif
	if (my_minrank == 1 && ((my_flags >> b) & 1)) b = 1 - b;
#if defined(SHOWLEVELS)
	for (i = 0; i < level; i++) fprintf(stderr, " ");
	fprintf(stderr, "%d", level);
	fprintf(stderr, "    %u  %u  %d\n", my_minrank, my_flags, b);
#endif
	if (my_minrank == 1 && my_flags == 3) {
		return 1;
	}
	collect_assumption<<<1, QUARTWORDS32>>>((int)((besteq_host[0] & 0xFFFFFFFFllu) >> 2));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: collect_assumption failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	cudaMemcpyFromSymbol(assumption_host, assumption_dev, QUARTWORDS32 * sizeof(u32));
	err = cudaDeviceSynchronize();
	cudaMemcpyToSymbol(assumption_const, assumption_host, QUARTWORDS32 * sizeof(u32));
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: assumption copy failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	firstbit = 0;
	for (i = 0; i < QUARTWORDS32; i++) {
		u = assumption_host[i];
		if (u) break;
		firstbit += 32;
	}
	if (i == QUARTWORDS32) {
		fprintf(stderr, "ERROR: null assumption\n");
		exit(1);
	}
	while (!(u & 1)) {
		firstbit++;
		u >>= 1;
	}
	new_level<<<numblocks, NTHREADS>>>(b, maxrank, firstbit,
		lhs_dev + level * (size_t)(numflatsaug)*QUARTWORDS32 * maxrank,
		rhs_dev + level * numflatsaug, nr_dev + level * numflatsaug, scratchlhs_dev,
		secondrhs_dev + level * numflatsaug, secondnr_dev + level * numflatsaug);
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: new_level failure\n");
		fprintf(stderr, "%s\n", cudaGetErrorString(err));
		exit(1);
	}
	result = 1;
	if (my_minrank > 1 || !((my_flags >> b) & 1)) {
		result = gfcs_recur(level + 1);
	}
	if (result && (my_minrank > 1 || !((my_flags >> (1 - b)) & 1))) {
		err = cudaMemcpy(nr_dev + (level + 1) * numflatsaug,
			secondnr_dev + level * numflatsaug,
			numflatsaug * sizeof(u32), cudaMemcpyDefault);
		err = cudaMemcpy(rhs_dev + (level + 1) * numflatsaug,
			secondrhs_dev + level * numflatsaug,
			numflatsaug * sizeof(u32), cudaMemcpyDefault);
		err = cudaDeviceSynchronize();
		if (err != cudaSuccess) {
			fprintf(stderr, "ERROR: second* copy failure\n");
			fprintf(stderr, "%s\n", cudaGetErrorString(err));
			exit(1);
		}
		result = gfcs_recur(level + 1);
	}
	return result;
}



int gfcs(int level)
{
	int i, j, k, m;
	u64 u;
	u64* p1;
	flatlisttype fl0;
	void* vptr;
	cudaError_t err;
	int result;

	numblocks = (numflats + NTHREADS - 1) / NTHREADS;
	numflatsaug = numblocks * NTHREADS;
	nr_host = (u32*)calloc(numflatsaug, sizeof(u32));
	rhs_host = (u32*)malloc(sizeof(u32) * numflatsaug);
	cudaGetLastError();
	cudaMalloc(&vptr, (NQUART + 1) * sizeof(u32) * numflatsaug);
	nr_dev = (u32*)vptr;
	err = cudaMalloc(&vptr, (NQUART + 1) * sizeof(u32) * numflatsaug);
	rhs_dev = (u32*)vptr;
	err = cudaMalloc(&vptr, (NQUART + 1) * sizeof(u32) * numflatsaug);
	secondrhs_dev = (u32*)vptr;
	err = cudaMalloc(&vptr, (NQUART + 1) * sizeof(u32) * numflatsaug);
	secondnr_dev = (u32*)vptr;
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: device memory allocation error\n");
		exit(1);
	}
	fl0 = flstack[level];
	maxrank = 0;
	for (i = 0; i < numflats; i++) {
		if (fl0->active) {
			j = fl0->cond.nr;
			if (j > maxrank) maxrank = j;
		}
		fl0 = fl0->next;
	}
	if (maxrank > 32) {
		fprintf(stderr, "ERROR: maxrank too high\n");
		exit(1);
	}
	lhs_host = (u32*)malloc(QUARTWORDS32 * maxrank * sizeof(u32) * numflatsaug);
	err = cudaMalloc(&vptr, QUARTWORDS32 * maxrank * sizeof(u32) * numflatsaug);
	scratchlhs_dev = (u32*)vptr;
	err = cudaMalloc(&vptr, (NQUART + 1) * QUARTWORDS32 * maxrank * sizeof(u32) * numflatsaug);
	lhs_dev = (u32*)vptr;
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: device memory allocation error\n");
		exit(1);
	}
	fl0 = flstack[level];
	for (i = 0; i < numflats; i++) {
		if (fl0->active) {
			j = fl0->cond.nr;
			nr_host[i] = j;
			rhs_host[i] = (u32)(fl0->cond.rhs);
			for (k = 0; k < j; k++) {
				p1 = fl0->cond.lhs[k];
				for (m = 0; m < QUARTWORDS32; m++) {
					if ((m & 1) == 0) u = *p1++;
					lhs_host[(k * QUARTWORDS32 + m) * numflatsaug + i] = (u32)u;
					u >>= 32;
				}
			}
		}
		else {
			nr_host[i] = INFINITE_RANK;
		}
		fl0 = fl0->next;
	}
	for (i = numflats; i < numflatsaug; i++) nr_host[i] = INFINITE_RANK;
	err = cudaMemcpy(nr_dev + level * numflatsaug, nr_host,
		numflatsaug * sizeof(u32), cudaMemcpyDefault);
	err = cudaMemcpy(rhs_dev + level * numflatsaug, rhs_host,
		numflatsaug * sizeof(u32), cudaMemcpyDefault);
	err = cudaMemcpy(lhs_dev + level * (size_t)(numflatsaug) * QUARTWORDS32 * maxrank,
		lhs_host, numflatsaug * sizeof(u32) * QUARTWORDS32 * maxrank, cudaMemcpyDefault);
	err = cudaDeviceSynchronize();
	if (err != cudaSuccess) {
		fprintf(stderr, "ERROR: memory transfer error\n");
		exit(1);
	}
	result = gfcs_recur(level);
	cudaFree(lhs_dev);
	cudaFree(scratchlhs_dev);
	cudaFree(secondnr_dev);
	cudaFree(secondrhs_dev);
	cudaFree(rhs_dev);
	cudaFree(nr_dev);
	free(lhs_host);
	free(rhs_host);
	free(nr_host);
	return result;
}



int gfcf(condtype* flat)
{
	int i, k;
	flatlisttype* flp;
	condtype* c;

	flp = flstack;
	for (i = 0; i < numflats; i++) flp = &((*flp)->next);
	for (i = 0; i < flat->nr; i++) {
		if (*flp == NULL) *flp = new_oneflat();
		c = &((*flp)->cond);
		c->nr = 1;
		for (k = 0; k < QUARTWORDS; k++) c->lhs[0][k] = flat->lhs[i][k];
		c->rhs = 1 - (((flat->rhs) >> i) & 1);
		(*flp)->active = 1;
		flp = &((*flp)->next);
	}
	numflats += flat->nr;
	i = gfcs(0);
	numflats -= flat->nr;
	return i;
}



int main(int argc, char **argv)
{
   initialize();
   readql();
   readproof();
   proof2flatlist();
   if (gfcs(0)) {
      printf("Yes, proof is complete\n");
   } else {
      printf("No, proof is not complete\n");
   } 
   return 0;
}

